When Should an Agent Refresh? Adaptive Index Reuse for Efficient Long-Horizon Reasoning

Language agents read code, tool output, and dialogue in contexts that grow at every step. Dynamic sparse attention lets a small indexer choose the earlier tokens each query attends to, but the indexer still scores the whole prefix at every layer. Cross-layer reuse methods such as IndexCache rerun the indexer at only some layers, with one fixed pattern for every input. In an agent, the relevant evidence can change abruptly when a traceback or test result arrives, so fresh selections matter more at some steps than at others. We propose Adaptive Index Reuse (AIR), which keeps IndexCache's execution and learns, for each segment of an agent episode, how many layers refresh their selection. A small controller reads signals from completed computation and the latest tool event, chooses a pattern from a nested library, and learns from terminal task reward under an expected compute budget. On Qwen3-4B-Instruct-2507 with a 128K context, AIR improves success over the strongest static schedule at matched cost on SWE-bench Verified (27.0% to 32.4%), Terminal-Bench 2.0, and three $\tau^2$-bench domains, and it lowers time per successful task on all five. Across 50 backbone, context, and benchmark settings, it matches or exceeds that schedule in 44.

==> figures/air_theme.py <==
"""Shared visual theme for every AIR figure.

The conventions follow the figures of Fujimoto et al. (NeurIPS 2023, "For SALE"):
serif text that matches the manuscript's Times body, the tab10 blue, orange,
green, red and purple family, thin lines with light gridlines and translucent
uncertainty bands, and compact boxed legends. Heatmaps use a sequential blue
scale for ordered nonnegative quantities and a red-white-blue diverging scale
centered at zero for differences or at one for ratios; unavailable cells are
hatched gray.

Usage:
    import air_theme as th
    th.apply()                      # rcParams for paper figures
    fig, ax = plt.subplots(figsize=(th.TEXT_WIDTH_IN, 2.2))
    th.heatmap(ax, M, center=0, fmt="{:+.1f}")
"""
import numpy as np
import matplotlib as mpl
from matplotlib import font_manager as fm
from matplotlib.colors import LinearSegmentedColormap, TwoSlopeNorm, Normalize

TEXT_WIDTH_IN = 6.3        # \textwidth of the ACL template (16 cm, two columns plus gutter)
COLUMN_WIDTH_IN = 3.03     # one ACL column (7.7 cm)
LANDSCAPE_WIDTH_IN = TEXT_WIDTH_IN  # ACL appendices stay two-column; wide figures span the text width
LABEL_PT = 8.0             # every label, tick and annotation
TITLE_PT = 8.5

SERIF = "STIXGeneral"      # Times-compatible, shipped with matplotlib (TrueType, embeds as Type 42)
MONO = "InconsolataN"     # family name of figures/fonts/Inconsolata-*.ttf

# Core palette: the tab10 hues used in the reference paper.
BLUE, ORANGE, GREEN, RED, PURPLE = "#1f77b4", "#ff7f0e", "#2ca02c", "#d62728", "#9467bd"
BROWN, PINK, GRAY, OLIVE, CYAN = "#8c564b", "#e377c2", "#7f7f7f", "#bcbd22", "#17becf"
INK, GRID, MUTED = "#262626", "#e3e3e3", "#5f5f5f"
# Pastel fills for bars, bands and diagrams (each hue mixed with white).
LIGHT = {"blue": "#aec7e8", "orange": "#ffbb78", "green": "#98df8a", "red": "#ff9896",
         "purple": "#c5b0d5", "brown": "#c49c94", "pink": "#f7b6d2", "gray": "#c7c7c7",
         "olive": "#dbdb8d", "cyan": "#9edae5"}

BENCH_COLORS = {"swe": BLUE, "terminal": ORANGE, "retail": GREEN, "airline": RED, "telecom": PURPLE}
MODEL_COLORS = {"qwen17": ORANGE, "qwen4": BLUE, "qwen8": GREEN, "gemma": RED, "minimax": PURPLE, "qwen4orig": GRAY}
SEED_COLORS = {11: BLUE, 29: ORANGE, 47: GREEN}
PHASE_COLORS = {"prefill": BLUE, "decode": LIGHT["blue"], "model": BLUE, "tools": GREEN,
                "environment": ORANGE, "user": PURPLE}
OUTCOME_COLORS = {"both_succeed": LIGHT["blue"], "air_only": GREEN, "comparator_only": ORANGE, "both_fail": "#ececec"}

# One color per method, used in every figure. Families share a hue.
METHOD_COLORS = {
    "native": INK, "full": GRAY, "anchor": OLIVE,
    "strongest_static": BLUE, "mixture": LIGHT["blue"], "temporal": CYAN,
    "event": "#7b4173", "staleness": BROWN, "supervised": ORANGE, "bandit": PINK,
    "air": RED, "air_b035": "#f0868a", "air_b070": "#8f1416",
    "ic_trained": PURPLE, "latent": LIGHT["cyan"], "latent_hs": "#1a9aa8",
    "misa_h1": "#fdd0a2", "misa_h2": "#fdae6b", "misa_h4": "#f16913", "misa_h8": "#a63603",
    "misa_static": "#f16913", "misa_air": "#a63603",
    "hisa_full": LIGHT["green"], "hisa_static": "#4dac26", "hisa_air": "#1b6e1b",
    "retopk_native": LIGHT["purple"], "retopk_index": "#6a3d9a",
    "ls_cli": "#c49c94", "ls_hi": "#bcbd22", "ls_hi_static": "#a0a020", "ls_hi_air": BROWN,
    "hshare": PINK, "sfi": "#637939", "tidal": "#e7969c", "quest": "#393b79", "kascade": "#ad494a",
}

DIVERGING = LinearSegmentedColormap.from_list(
    "air_div", ["#b2182b", "#e7877d", "#f8f8f8", "#7fb0d6", "#1f5d99"])  # red = worse, blue = better
SEQUENTIAL = LinearSegmentedColormap.from_list("air_seq", ["#f7fbff", "#c6dbef", "#6baed6", "#2171b5", "#08306b"])
NAN_FACE = "#f0f0f0"


def register_fonts():
    """Make Inconsolata (TrueType copy in figures/fonts) available for code text inside figures."""
    import os
    here = os.path.join(os.path.dirname(os.path.abspath(__file__)), "fonts")
    for name in ("Inconsolata-Regular.ttf", "Inconsolata-Bold.ttf"):
        path = os.path.join(here, name)
        if os.path.exists(path):
            fm.fontManager.addfont(path)


def rc(label_pt=LABEL_PT, title_pt=TITLE_PT):
    return {
        "font.family": "serif", "font.serif": [SERIF, "Times New Roman", "DejaVu Serif"],
        "font.monospace": [MONO, "DejaVu Sans Mono"],
        "mathtext.fontset": "stix",
        "font.size": label_pt, "axes.titlesize": title_pt, "axes.titleweight": "normal",
        "axes.labelsize": label_pt, "xtick.labelsize": label_pt, "ytick.labelsize": label_pt,
        "legend.fontsize": label_pt, "legend.title_fontsize": label_pt, "figure.titlesize": title_pt,
        "axes.linewidth": 0.5, "axes.edgecolor": "#4a4a4a", "axes.labelcolor": INK,
        "axes.spines.top": True, "axes.spines.right": True,
        "axes.grid": True, "axes.axisbelow": True, "grid.color": GRID, "grid.linewidth": 0.4,
        "xtick.color": "#4a4a4a", "ytick.color": "#4a4a4a", "xtick.labelcolor": INK, "ytick.labelcolor": INK,
        "xtick.major.width": 0.5, "ytick.major.width": 0.5, "xtick.major.size": 2.5, "ytick.major.size": 2.5,
        "xtick.major.pad": 2, "ytick.major.pad": 2, "axes.titlepad": 4, "axes.labelpad": 2,
        "lines.linewidth": 1.0, "lines.markersize": 3.5, "patch.linewidth": 0.4,
        "legend.frameon": True, "legend.framealpha": 0.92, "legend.edgecolor": "#cfcfcf", "legend.fancybox": False,
        "legend.borderpad": 0.3, "legend.handlelength": 1.3, "legend.handletextpad": 0.4,
        "legend.columnspacing": 0.9, "legend.labelspacing": 0.25,
        "axes.prop_cycle": mpl.cycler(color=[BLUE, ORANGE, GREEN, RED, PURPLE, BROWN, PINK, GRAY, OLIVE, CYAN]),
        "pdf.fonttype": 42, "ps.fonttype": 42, "savefig.facecolor": "white", "savefig.bbox": "standard",
    }


def apply(label_pt=LABEL_PT, title_pt=TITLE_PT):
    register_fonts()
    mpl.rcParams.update(rc(label_pt, title_pt))


def text_color(rgba):
    """Dark or white annotation text, whichever contrasts more with the cell."""
    lum = 0.2126 * rgba[0] + 0.7152 * rgba[1] + 0.0722 * rgba[2]
    return "white" if lum < 0.5 else INK


def norm_for(arrays, center=None):
    """One normalization shared by every array passed (directly comparable panels)."""
    vals = np.concatenate([np.asarray(a, float).ravel() for a in arrays])
    vals = vals[np.isfinite(vals)]
    if center is None:
        lo, hi = (float(vals.min()), float(vals.max())) if vals.size else (0.0, 1.0)
        return Normalize(lo, hi if hi > lo else lo + 1e-9)
    r = max(float(np.abs(vals - center).max()) if vals.size else 0.0, 1e-3)
    return TwoSlopeNorm(vmin=center - r, vcenter=center, vmax=center + r)


def heatmap(ax, M, norm=None, center=None, cmap=None, fmt="{:.1f}", rows=None, cols=None,
            fontsize=None, outline_row=None, outline_color=RED, gap=True):
    """Annotated heatmap: centered diverging or sequential scale, hatched gray for missing cells."""
    M = np.asarray(M, float)
    if norm is None:
        norm = norm_for([M], center)
    if cmap is None:
        cmap = DIVERGING if isinstance(norm, TwoSlopeNorm) else SEQUENTIAL
    masked = np.ma.masked_invalid(M)
    cm = mpl.colormaps.get_cmap(cmap) if isinstance(cmap, str) else cmap
    cm = cm.with_extremes(bad=NAN_FACE)
    im = ax.imshow(masked, cmap=cm, norm=norm, aspect="auto", interpolation="nearest")
    fs = fontsize or mpl.rcParams["font.size"]
    for i in range(M.shape[0]):
        for j in range(M.shape[1]):
            if np.isfinite(M[i, j]):
                ax.text(j, i, fmt.format(M[i, j]), ha="center", va="center", fontsize=fs,
                        color=text_color(cm(norm(M[i, j]))))
            else:
                ax.add_patch(mpl.patches.Rectangle((j - .5, i - .5), 1, 1, fill=False, hatch="////",
                                                   edgecolor="#b5b5b5", lw=0))
                ax.text(j, i, "n/a", ha="center", va="center", fontsize=fs, color=MUTED)
    if gap:  # thin white grid separating cells
        ax.set_xticks(np.arange(-.5, M.shape[1], 1), minor=True)
        ax.set_yticks(np.arange(-.5, M.shape[0], 1), minor=True)
        ax.grid(which="minor", color="white", lw=0.5)
        ax.tick_params(which="minor", length=0)
    ax.grid(which="major", visible=False)
    if cols is not None:
        ax.set_xticks(range(M.shape[1]), cols)
    if rows is not None:
        ax.set_yticks(range(M.shape[0]), rows)
    ax.tick_params(which="major", length=0)
    for sp in ax.spines.values():
        sp.set_visible(False)
    if outline_row is not None:
        ax.add_patch(mpl.patches.Rectangle((-.5, outline_row - .5), M.shape[1], 1, fill=False,
                                           edgecolor=outline_color, lw=1.0, zorder=5))
    return im


def colorbar(fig, im, ax, label=None, ticks=None, fmt=None, width=0.03, pad=0.015, **_):
    """Slim colorbar drawn as an inset at the right edge of `ax`, so it moves with the panel."""
    cax = ax.inset_axes([1 + pad, 0, width, 1])
    cb = fig.colorbar(im, cax=cax)
    cb.outline.set_linewidth(0.4)
    cb.ax.tick_params(width=0.4, length=2, pad=1.5, labelsize=mpl.rcParams["font.size"])
    if ticks is not None:
        cb.set_ticks(ticks)
    if fmt is not None:
        cb.ax.yaxis.set_major_formatter(mpl.ticker.FormatStrFormatter(fmt))
    else:
        cb.ax.yaxis.set_major_locator(mpl.ticker.MaxNLocator(4))
    if label:
        cb.set_label(label)
    return cb


def band(ax, x, lo, hi, color, alpha=0.18):
    """Translucent uncertainty band."""
    ax.fill_between(x, lo, hi, color=color, alpha=alpha, lw=0)


==> figures/package_src/plot_all.py <==
#!/usr/bin/env python3
"""Rebuild the complete AIR figure collection from the accompanying CSV files.
"""
from __future__ import annotations

import argparse
import json
from pathlib import Path
import warnings

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.lines import Line2D
from matplotlib.patches import Patch
import numpy as np
import pandas as pd

ROOT = Path(__file__).resolve().parents[1]
DISCLOSURE = ""
BENCHES = ["swe", "terminal", "retail", "airline", "telecom"]
BN = {"swe": "SWE-bench Verified", "terminal": "Terminal-Bench 2.0",
      "retail": "τ² retail", "airline": "τ² airline", "telecom": "τ² telecom"}
MODELS = ["qwen17", "qwen4", "qwen8", "gemma", "minimax", "qwen4orig"]
MN = {"qwen17": "Qwen3-1.7B", "qwen4": "Qwen3-4B-Instruct-2507",
      "qwen8": "Qwen3-8B", "gemma": "Gemma 3 4B", "minimax": "MiniMax-M2",
      "qwen4orig": "Qwen3-4B (original)"}
MN["gemma"] = "Gemma-3-4B-it"
MC = dict(zip(MODELS, ["#ff7f0e", "#d62728", "#1f77b4", "#2ca02c", "#9467bd", "#70777e"]))
SHORT = {"native": "Native attention", "full": "All-refresh indexer",
    "anchor": "Anchor only", "strongest_static": "Strongest feasible static", "mixture": "State-independent mixture",
    "temporal": "Fixed temporal", "event": "Event trigger", "staleness": "Lagged staleness",
    "supervised": "Supervised router", "bandit": "Contextual bandit", "air": "AIR",
    "air_b035": "AIR: β=0.35", "air_b070": "AIR: β=0.70",
    "ic_trained": "IndexCache (trained)", "latent": "LatentIndex", "latent_hs": "LatentIndex+HS",
    "misa_h1": "MISA: 1 head", "misa_h2": "MISA: 2 heads", "misa_h4": "MISA: 4 heads", "misa_h8": "MISA: 8 heads",
    "hisa_full": "HISA: all-refresh", "hisa_static": "HISA: static", "hisa_air": "HISA + AIR",
    "retopk_native": "ReTopK (per-head)", "retopk_index": "ReTopK (indexer)",
    "ls_cli": "LongCat CLI", "ls_hi": "LongCat HI", "ls_hi_air": "LongCat HI + AIR",
    "hshare": "HShare", "sfi": "SFI", "tidal": "TidalDecode", "quest": "Quest", "kascade": "Kascade",
    "feat_phase": "Phase only", "feat_model": "Model state only", "feat_index": "Index state only",
    "feat_model_index": "Model + index state"}
COLORS = {"native": "#30363c", "full": "#929ca5", "anchor": "#bcbd22",
    "strongest_static": "#1f77b4", "mixture": "#1f77b4", "temporal": "#17becf",
    "event": "#9467bd", "staleness": "#8c564b", "supervised": "#ff7f0e", "bandit": "#e377c2",
    "air": "#d62728", "air_b035": "#d62728", "air_b070": "#851819",
    "ic_trained": "#1f77b4", "latent": "#17becf", "latent_hs": "#17becf",
    "hisa_full": "#bcbd22", "hisa_static": "#2ca02c", "hisa_air": "#1b631b",
    "retopk_native": "#e377c2", "retopk_index": "#9467bd", "ls_cli": "#ff7f0e", "ls_hi": "#ff7f0e",
    "ls_hi_air": "#8c564b", "hshare": "#17becf", "sfi": "#1f77b4", "tidal": "#ff7f0e", "quest": "#1f77b4", "kascade": "#9467bd"}
MARKERS = {"native": "D", "full": "s", "strongest_static": "o", "air": "*",
    "air_b035": "*", "air_b070": "*", "hisa_air": "P", "ls_hi_air": "P",
    "retopk_native": "v", "retopk_index": "^", "latent_hs": "X", "ic_trained": "h"}

# Shared AIR theme (serif text, tab10 palette, thin lines, centered heatmaps);
# air_theme.py is a copy of figures/air_theme.py in the manuscript repository.
import air_theme as th
th.apply(label_pt=9, title_pt=10)
MC.update(th.MODEL_COLORS)
COLORS.update(th.METHOD_COLORS)
BENCH_ABBR = ["SWE", "Term.", "Retail", "Airl.", "Tel."]  # heatmap column labels
SHORT_BENCH = {BN[b]: s for b, s in zip(BENCHES, BENCH_ABBR)}
SHORT_BENCH.update(zip(["SWE", "Terminal", "Retail", "Airline", "Telecom"], BENCH_ABBR))


class Plotter:
    def __init__(self, root: Path):
        self.root = root
        self.data = root / "data"
        self.out = root / "figures"
        self.out.mkdir(parents=True, exist_ok=True)
        self.s = pd.read_csv(self.data / "summary.csv")
        self.manifest = []
        self._counter = 0

    def read(self, name):
        path = self.data / name
        if not path.exists():
            warnings.warn(f"Missing optional figure input: {path}")
            return pd.DataFrame()
        return pd.read_csv(path)

    def subset(self, model="qwen4", cap=131072):
        return self.s[(self.s.model == model) & (self.s.cap == cap)].copy()

    def row(self, d, b, m):
        r = d[(d.benchmark == b) & (d.method == m)]
        if len(r) > 1:
            # A method's operating-point identifier belongs in its method key.
            raise ValueError(f"Ambiguous plotted cell {b}/{m}: {len(r)} rows")
        return None if r.empty else r.iloc[0]

    def save(self, fig, stem, title, caption, explanation, inputs=("summary.csv",)):
        self._counter += 1
        fid = f"F{self._counter:02d}"
        # Replace each completed file atomically so a concurrent preview cannot
        # read a partially written PNG or PDF during a rebuild.
        for ext in ["pdf","png"]:
            target=self.out/f"{stem}.{ext}"
            temp=self.out/f"{stem}.{ext}.tmp"
            fig.savefig(temp,format=ext,dpi=300,bbox_inches="tight",pad_inches=0.09)
            temp.replace(target)
        plt.close(fig)
        self.manifest.append({"id": fid, "stem": stem, "title": title,
            "caption": caption.rstrip(". ") + ".",
            "explanation": explanation, "datafiles": ["data/" + x for x in inputs],
            "pdf": "figures/" + stem + ".pdf", "png": "figures/" + stem + ".png"})

    @staticmethod
    def style(ax, ygrid=True):
        ax.set_axisbelow(True)
        ax.grid(axis="y" if ygrid else "both", alpha=.8)

    @staticmethod
    def legend_handles(methods):
        return [Line2D([], [], color=COLORS.get(m, "#64717a"), marker=MARKERS.get(m, "o"),
            linestyle="none", markersize=9 if m == "air" else 6, label=SHORT.get(m, m)) for m in methods]

    def five_panels(self, title, height=6.15, top=.83):
        """Five equally readable axes; the second row uses the entire width."""
        fig=plt.figure(figsize=(8.05,height))
        gs=fig.add_gridspec(2,6,left=.08,right=.985,bottom=.105,top=top,wspace=1.5,hspace=.64)
        axes=[fig.add_subplot(gs[0,2*i:2*i+2]) for i in range(3)]
        axes += [fig.add_subplot(gs[1,:3]),fig.add_subplot(gs[1,3:])]
        fig.suptitle(title,y=.995,fontsize=12,fontweight='semibold')
        return fig,axes

    def finish_trade_axes(self,axes,xlabel='End-to-end seconds / attempt ↓'):
        for ax,b in zip(axes,BENCHES):
            ax.set_title(BN[b],fontsize=10,pad=7)
            ax.set_xlabel(xlabel,fontsize=9)
            ax.set_ylabel('Agent success (%) ↑',fontsize=9)
            ax.tick_params(labelsize=8.5);ax.margins(x=.10,y=.13);self.style(ax,False)

    @staticmethod
    def menu_rows(d,b,prefix):
        q=d[(d.benchmark==b)&d.method.str.fullmatch(prefix+r'\d+')].copy()
        q['parameter']=q.method.str.extract(r'(\d+)$')[0].astype(int)
        return q.sort_values('parameter')

    def tradeoff(self, stem, title, methods, model='qwen4', cap=131072, caps=False):
        if caps:
            return self.family_caps(stem,model,methods)
        d=self.subset(model,cap)
        if stem=='related_reuse_methods':
            return self.reuse_distributions(stem,model,cap)
        if stem=='scheduler_controls':
            return self.interval_tradeoff(stem,model,cap)
        fig,axes=self.five_panels(title)
        if stem=='primary_success_time':
            sweeps=[('static_r','Fixed IndexCache: R',COLORS['strongest_static'],'o')]
            refs=['full','strongest_static','ic_trained','hisa_air','retopk_index']
            legend=[Line2D([],[],color=COLORS['strongest_static'],marker='o',lw=1.5,label='Fixed IndexCache: R=3, 5, 9, 18, 36'),Line2D([],[],color=COLORS['air'],marker='*',lw=1.8,label='AIR: β=0.35, 0.50, 0.70')]
            for ax,b in zip(axes,BENCHES):
                for prefix,lab,color,marker in sweeps:
                    q=self.menu_rows(d,b,prefix)
                    ax.plot(q.mean_e2e_s,q.success_pct,color=color,marker=marker,ms=4,lw=1.5,zorder=2)
                q=d[(d.benchmark==b)&d.method.isin(['air_b035','air','air_b070'])].set_index('method').loc[['air_b035','air','air_b070']]
                ax.plot(q.mean_e2e_s,q.success_pct,color=COLORS['air'],marker='*',ms=8,lw=1.6,zorder=5)
                for m in refs:
                    r=self.row(d,b,m)
                    if r is None:continue
                    ax.scatter(r.mean_e2e_s,r.success_pct,color=COLORS[m],marker=MARKERS.get(m,'o'),s=43 if m!='strongest_static' else 61,linewidths=.8,edgecolors='#134a70' if m=='strongest_static' else 'white',zorder=6)
                if b=='swe':
                    for m,l,offset in [('air_b035','β=.35',(7,-12)),('air','β=.50',(-8,11)),('air_b070','β=.70',(7,9))]:
                        r=self.row(d,b,m);ax.annotate(l,(r.mean_e2e_s,r.success_pct),xytext=offset,textcoords='offset points',fontsize=7.5,color=COLORS['air'])
            legend += self.legend_handles(refs)
            caption=('At matched expected cost (β=0.50), AIR raises success over the strongest feasible static policy (R=18) on all five populations, by 2.2 to 5.4 percentage points, with mean time per attempt 2.0% lower on SWE-bench Verified and within 0.3% elsewhere. '
                'Qwen3-4B-Instruct-2507 at the 128K cap. Each panel plots success, the percentage of attempts solved (τ² populations pool four trials per task), against mean end-to-end seconds per attempt, which counts model, tool, environment and user-simulator time for successful and failed attempts alike. '
                'Blue vertices are the fixed IndexCache menu R={3,5,9,18,36} and red stars are AIR at expected-cost budgets β={0.35,0.50,0.70}; lines join settings in parameter order. The outlined blue point is the final-sample strongest feasible static comparator. '
                'Native attention appears in the family figures and complete tables. Points are means over all attempts and carry no uncertainty bands')
            explanation=('The budget sweep shows what AIR trades. Raising the budget from β=0.50 to β=0.70 raises success on four populations (SWE-bench Verified stays at 32.4%) and lengthens every episode by 1.8 to 4.2%. '
                'Lowering it to β=0.35 costs 0.4 to 2.6 points of success and shortens episodes everywhere except SWE-bench Verified, where they grow by 1.2%. '
                'All-refresh sparse attention still scores higher than AIR on Terminal-Bench 2.0 (27.0% against 24.7%) and τ² airline (48.5% against 46.5%), with mean times 4.6% and 11.2% longer.')
        else:
            sweeps=[('static_r','Flat indexer: R',COLORS['strongest_static'],'o'),('hisa_static_r','HISA: R',COLORS['hisa_static'],'s'),('ls_hi_static_r','LongCat HI: R',COLORS['ls_hi_air'],'D')]
            legend=[Line2D([],[],color=c,marker=mk,lw=1.4,label=lab) for _,lab,c,mk in sweeps]
            for ax,b in zip(axes,BENCHES):
                for prefix,lab,c,mk in sweeps:
                    q=self.menu_rows(d,b,prefix);ax.plot(q.mean_e2e_s,q.success_pct,color=c,marker=mk,ms=4,lw=1.2)
                q=d[(d.benchmark==b)&d.method.isin(['misa_h1','misa_h2','misa_h4','misa_h8'])].set_index('method').loc[['misa_h1','misa_h2','misa_h4','misa_h8']]
                ax.plot(q.mean_e2e_s,q.success_pct,color='#ff7f0e',marker='^',ms=4,lw=1.3,ls='--')
                for m in ['full','strongest_static','ic_trained','latent_hs','air']:
                    r=self.row(d,b,m);ax.scatter(r.mean_e2e_s,r.success_pct,color=COLORS[m],marker=MARKERS.get(m,'o'),s=85 if m=='air' else 37,edgecolors='white',linewidths=.5,zorder=5)
                if b=='swe':
                    for m,label in [('misa_h1','h=1'),('misa_h8','h=8')]:
                        r=self.row(d,b,m);ax.annotate(label,(r.mean_e2e_s,r.success_pct),xytext=(4,-10),textcoords='offset points',fontsize=7.5,color='#ff7f0e')
            legend += [Line2D([],[],color='#ff7f0e',marker='^',lw=1.4,ls='--',label='MISA: h=1, 2, 4, 8')]+self.legend_handles(['full','strongest_static','ic_trained','latent_hs','air'])
            caption=('Among the 24 plotted selector settings, AIR has the highest success on SWE-bench Verified, τ² retail and τ² telecom; on Terminal-Bench 2.0 and τ² airline, settings with more Full layers or a different selector score up to 2.2 and 2.5 points higher. '
                'Qwen3-4B-Instruct-2507 at 128K. Solid curves vary the refresh count R={3,5,9,18,36} within the flat, HISA and LongCat HI selectors; the dashed curve varies MISA active heads h={1,2,4,8} under all-refresh scheduling. '
                'Markers show all-refresh, the strongest feasible static policy, training-aware IndexCache, LatentIndex+HS and AIR. Success is the percentage of attempts solved and time is mean end-to-end seconds per attempt, including failed attempts; points are means without uncertainty bands')
            explanation=('Each curve varies one setting within one selector, so movement along a curve holds the selection mechanism fixed, while comparisons between curves also change how tokens are selected. '
                'With all eight heads active, MISA reproduces the flat selector\'s success and adds routing cost, which places its h=8 point just right of all-refresh.')
        self.finish_trade_axes(axes)
        fig.legend(handles=legend,loc='upper center',bbox_to_anchor=(.52,.955),ncol=3,fontsize=8,frameon=False,columnspacing=1.15,handletextpad=.5)
        self.save(fig,stem,title,caption,explanation)

    def reuse_distributions(self,stem,model,cap):
        methods=['strongest_static','hshare','sfi','tidal','quest','kascade','retopk_index','air']
        z=np.load(self.data/'episodes.npz')
        title='Task-level elapsed-time variation across reuse methods'
        fig,axes=self.five_panels(title)
        styles=['--','-','--','-.',':','-','-.','-']
        for ax,b in zip(axes,BENCHES):
            prefix=f'{model}__{cap}__{b}__';reference=z[prefix+'full__e2e'].astype(float)
            for m,ls in zip(methods,styles):
                t=z[prefix+m+'__e2e'].astype(float)
                assert reference.shape==t.shape
                ratios=np.sort((reference/t).ravel())
                ax.step(ratios,np.arange(1,len(ratios)+1)/len(ratios),where='post',color=COLORS[m],ls=ls,lw=1.8 if m=='air' else 1.2,label=SHORT[m])
            ax.axvline(1,color='#667580',ls=':',lw=.8);ax.set_ylim(0,1.02)
            ax.set_title(BN[b],fontsize=10);ax.set_xlabel('Paired all-refresh / method time (×)',fontsize=8.8);ax.set_ylabel('Fraction of attempts',fontsize=9);ax.tick_params(labelsize=8.5);self.style(ax,False)
        fig.legend(handles=[Line2D([],[],color=COLORS[m],ls=ls,lw=1.8,label=SHORT[m]) for m,ls in zip(methods,styles)],loc='upper center',bbox_to_anchor=(.5,.955),ncol=4,frameon=False,fontsize=8)
        self.save(fig,stem,title,
            'AIR shortens most individual attempts relative to all-refresh: its median paired speedup is 1.06 on SWE-bench Verified, 1.05 on Terminal-Bench 2.0 and 1.10 to 1.11 on the τ² populations, and 96 to 100% of its attempts finish faster. '
            'Qwen3-4B-Instruct-2507 at 128K. For every task and trial, the all-refresh end-to-end time is divided by the method\'s time on the same task and trial. Each curve is the empirical cumulative distribution of these ratios over all attempts, successful or not, including all four τ² trials. '
            'Curves farther right mean larger per-attempt speedups, and the dotted line marks equal time. Distributions are shown without uncertainty bands',
            'Most token-reuse methods have similar distributions, and Kascade gives the largest τ² medians (1.13 to 1.15). The indexer adaptation of ReTopK is slower than all-refresh on its median attempt on SWE-bench Verified (0.98) and Terminal-Bench 2.0 (0.97), and only 10% of its Terminal-Bench attempts finish faster. '
            'A median weights every attempt equally, so it can differ from the aggregate speedup, which divides mean times and gives long episodes more weight.',('episodes.npz',))

    def interval_tradeoff(self,stem,model,cap):
        title='Decision frequency changes both complete time and task success'
        d=self.subset(model,cap);p=self.read('paid_probe.csv');p=p[(p.model==model)&(p.cap==cap)&(p.deployment=='stochastic')]
        fig,axes=self.five_panels(title)
        styles=[('off',COLORS['air'],'o'),('on','#17becf','s')]
        for ax,b in zip(axes,BENCHES):
            for probe,c,mk in styles:
                q=p[(p.benchmark==b)&(p.probe==probe)].set_index('interval').loc[[128,512,2048,0]]
                ax.plot(q.mean_e2e_s,q.success_pct,color=c,lw=1.35,alpha=.9)
                for interval,r in q.iterrows():
                    ax.scatter(r.mean_e2e_s,r.success_pct,s=43,marker=mk,facecolor=c if r.feasible else 'white',edgecolor=c,lw=1,zorder=5)
                if b=='swe':
                    # The two Q=128 points nearly coincide: label probe-on above right, probe-off below with a leader line.
                    q128=(5,6) if probe=='on' else (2,-19)
                    for interval,offset in [(128,q128),(0,(5,-10))]:
                        r=q.loc[interval];lead=probe=='off' and interval==128
                        ax.annotate('Q=128' if interval else 'Call-only',(r.mean_e2e_s,r.success_pct),xytext=offset,textcoords='offset points',color=c,fontsize=7.2,
                            ha='center' if lead else 'left',arrowprops=dict(arrowstyle='-',color=c,lw=.6,shrinkA=1,shrinkB=3) if lead else None)
            for m in ['full','strongest_static','temporal','staleness','bandit']:
                r=self.row(d,b,m);ax.scatter(r.mean_e2e_s,r.success_pct,color=COLORS[m],marker=MARKERS.get(m,'D'),s=36,edgecolors='white',linewidths=.6,zorder=6)
        self.finish_trade_axes(axes)
        handles=[Line2D([],[],color=c,marker=mk,label=f'Probe {probe}: Q=128, 512, 2048, call-only',lw=1.4) for probe,c,mk in styles]+self.legend_handles(['full','strongest_static','temporal','staleness','bandit'])
        handles.append(Line2D([],[],color='#54616a',marker='o',mfc='white',ls='none',label='Open marker: fails cost qualification'))
        fig.legend(handles=handles,loc='upper center',bbox_to_anchor=(.51,.955),ncol=3,fontsize=7.6,frameon=False,columnspacing=.8)
        self.save(fig,stem,title,
            'Turning on the paid probe raises or matches success at every decision interval, by up to 2.3 percentage points, and adds 1 to 5 seconds per attempt; among probe-off settings, call-only decisions give the lowest or tied-lowest success on every population. '
            'Qwen3-4B-Instruct-2507 at 128K with stochastic deployment. Each curve joins the decision intervals Q=128, 512 and 2048 tokens and call-only decisions, in that order, with the probe off (red) or on (green). '
            'Success is the percentage of attempts solved; time is mean end-to-end seconds per attempt, including probe embeddings, native-prefix and indexer work, failed attempts and all external work. '
            'Filled markers pass the cost qualification on fitting data and open markers fail it; the probe-on Q=128 candidate fails on all five populations. Probe-off Q=512 is the deployed AIR controller, and five fixed scheduling references are shown for comparison',
            'The deployed controller leaves the probe off, so the probe-on curve shows what the extra state is worth at the same decision frequency, together with its time cost. '
            'The interval sets how quickly the controller reacts to new events and how often it pays decision and probe overhead. These are final-population outcomes; the controller and its interval were chosen earlier by the validation rule.',('paid_probe.csv','summary.csv','probe_qualification.csv'))

    def family_caps(self,stem,model,methods):
        from matplotlib.colors import LinearSegmentedColormap,TwoSlopeNorm
        d=self.s[self.s.model==model];caps=sorted(d.cap.unique())
        methods=[m for m in methods if m in set(d.method) and m!='full']  # all-refresh is the reference
        fig,axes=plt.subplots(len(caps),2,figsize=(8.05,3.95*len(caps)+.45),squeeze=False)
        palette=th.DIVERGING;ims={}
        matrices=[]; derived=[]
        for cap in caps:
            a=[];t=[]
            for m in methods:
                aa=[];tt=[]
                for b in BENCHES:
                    r=self.row(self.subset(model,cap),b,m);f=self.row(self.subset(model,cap),b,'full')
                    aa.append(r.success_pct-f.success_pct);tt.append(f.mean_e2e_s/r.mean_e2e_s)
                    derived.append({'model':model,'cap':cap,'benchmark':b,'method':m,'reference':'full','success_difference_pp':aa[-1],'aggregate_e2e_speedup':tt[-1]})
                a.append(aa);t.append(tt)
            matrices.append([np.array(a),np.array(t)])
        for row,cap in enumerate(caps):
            for col,(center,fmt,label) in enumerate([(0,'+.1f','Success change vs all-refresh (pp)'),(1,'.2f','Whole-agent speedup vs all-refresh (×)')]):
                ax=axes[row,col];arr=matrices[row][col];radius=max(np.abs(mat[col]-center).max() for mat in matrices);radius=max(radius,.001)
                # One scale per metric, shared by both caps; equal printed values receive equal color.
                painted=np.round(arr,1 if col==0 else 2)
                im=th.heatmap(ax,painted,norm=TwoSlopeNorm(vmin=center-radius,vcenter=center,vmax=center+radius),cmap=palette,fmt='{:'+fmt+'}',
                              rows=[SHORT[m] for m in methods] if col==0 else ['']*len(methods),cols=BENCH_ABBR,
                              outline_row=methods.index('air') if 'air' in methods else None,outline_color=COLORS['air'])
                ax.set_title(f'{int(cap)//1024}K: '+('success change (pp)' if col==0 else 'whole-agent speedup (×)'),pad=2)
                if row==0:th.colorbar(fig,im,ax)
        pd.DataFrame(derived).to_csv(self.data/f'display_family_{model}.csv',index=False)
        title=f'{MN[model]}: quality and complete-agent efficiency'
        fig.suptitle(title,y=.993,fontsize=12,fontweight='semibold')
        fig.subplots_adjust(left=.24,right=.97,top=.79 if len(caps)==1 else .88,bottom=.095 if len(caps)==1 else .055,wspace=.18,hspace=.17)
        k=methods.index('air')
        dd=np.concatenate([mat[0][k] for mat in matrices]);sp=np.concatenate([mat[1][k] for mat in matrices])
        lead=(f'Relative to all-refresh sparse attention on {MN[model]}, AIR\'s whole-agent speedup ranges from {sp.min():.2f} to {sp.max():.2f} '
              f'and its success changes by {dd.min():+.1f} to {dd.max():+.1f} percentage points across the {dd.size} cap and population cells. ')
        fallback=(' At 32K the AIR row is the validation-selected static fallback (R=2), because no learned Gemma-3-4B-it controller met the cost bound.' if model=='gemma' else '')
        self.save(fig,stem,title,lead+'Each row of panels is one supported context cap. Left cells give success minus all-refresh success in percentage points; right cells give all-refresh mean end-to-end time divided by the method\'s mean time, so values above 1 are faster. '
            'Means cover every attempt, including failures, and all four τ² trials. Each metric uses one color scale centered at no change across the caps in this figure, with teal for improvement and orange for regression; the red outline marks the AIR row',
            'Read the two panels together, because several methods gain time while losing success. All-refresh is the plotting reference here; the deployment comparison with the strongest feasible static policy is in the gain-heatmap figure and the model-benchmark table.'+fallback)

        self.manifest[-1]['datafiles'].append(f'data/display_family_{model}.csv')

    def gains(self):
        rows = []
        a, z = [], []
        for model in MODELS:
            caps = sorted(self.s[self.s.model == model].cap.unique())
            for cap in caps:
                d = self.subset(model, cap)
                rr, tt = [], []
                for b in BENCHES:
                    air, ref = self.row(d, b, "air"), self.row(d, b, "strongest_static")
                    rr.append(np.nan if air is None or ref is None else air.success_pct - ref.success_pct)
                    tt.append(np.nan if air is None or ref is None else ref.mean_e2e_s / air.mean_e2e_s)
                rows.append(f"{MN[model]} · {int(cap)//1024}K")
                a.append(rr); z.append(tt)
        fig, axes = plt.subplots(1, 2, figsize=(12, 6.5))
        self.heat(axes[0], np.array(a), rows, [BN[b] for b in BENCHES], "Success difference (pp)", "RdBu", fmt="+.1f", center=0)
        self.heat(axes[1], np.array(z), [], [BN[b] for b in BENCHES], "End-to-end speedup (×)", "RdBu", fmt=".3f", center=1)
        fig.suptitle("AIR versus the strongest feasible static policy", y=.99)
        fig.subplots_adjust(left=.25, right=.95, top=.87, bottom=.18, wspace=.34)
        a_=np.round(np.array(a,float),1);z_=np.array(z,float);ok=np.isfinite(a_)
        win,tie,loss=int((a_[ok]>0).sum()),int((a_[ok]==0).sum()),int((a_[ok]<0).sum())
        g32=rows.index(f"{MN['gemma']} · 32K");g32loss=int((a_[g32]<0).sum())
        self.save(fig, "gain_heatmaps", "AIR versus the strongest feasible static policy",
            f"AIR's success exceeds the strongest feasible static comparator in {win} of {int(ok.sum())} backbone, cap and population cells, ties in {tie} and falls below it in {loss}; "
            f"{g32loss} of the losses are Gemma-3-4B-it at 32K, where validation deploys the static fallback R=2. "
            "Left: AIR success minus comparator success, in percentage points. Right: comparator mean end-to-end time divided by AIR mean time, so values above 1 mean AIR is faster. "
            "The comparator is the strongest static policy within the cost tolerance, selected separately for each backbone, cap and population on the final sample. Means include failed attempts and all four τ² trials; cells are point estimates without intervals",
            f"Time ratios stay between {np.nanmin(z_):.2f} and {np.nanmax(z_):.2f}, so AIR's advantage comes mainly from success at similar time per attempt. "
            "Ties are rounded to 0.1 point; several of them occur where AIR and the comparator solve the same tasks.")

    @staticmethod
    def heat(ax, array, rows, cols, title, cmap="viridis", fmt=".1f", center=None, norm=None, cbar=True):
        """Annotated heatmap in the shared theme.

        Signed differences use the red-white-blue scale centered at `center` (0 for
        differences, 1 for ratios); 'RdBu_r' reverses it so that larger is worse.
        Without a center the scale is sequential. Missing cells are hatched gray.
        """
        vals = np.asarray(array, float)
        if norm is None:
            norm = th.norm_for([vals], center)
        if center is None and norm.__class__.__name__ != "TwoSlopeNorm":
            cm = th.SEQUENTIAL
        else:
            cm = th.DIVERGING.reversed() if cmap == "RdBu_r" else th.DIVERGING
        cols = [SHORT_BENCH.get(c, c) for c in cols]
        im = th.heatmap(ax, vals, norm=norm, cmap=cm, fmt="{:" + fmt + "}",
                        rows=rows if rows else [""] * len(vals), cols=cols)
        if max(len(str(c)) for c in cols) > 9:
            ax.set_xticks(range(len(cols)), cols, rotation=30, ha="right", rotation_mode="anchor")
        ax.set_title(title, pad=2)
        if cbar:
            th.colorbar(ax.figure, im, ax)
        return im

    def component_times(self):
        methods = ["native", "full", "strongest_static", "ic_trained", "latent_hs", "hisa_air", "air"]
        d = self.subset()
        fig, axes = plt.subplots(2,3, figsize=(12,7))
        components = [("mean_model_s", "Model", "#1f77b4"), ("mean_tool_s", "Tools", "#17becf"),
                      ("mean_env_s", "Environment", "#ff7f0e"), ("mean_user_s", "User simulator", "#9467bd")]
        for ax, b in zip(axes.flat, BENCHES):
            rr = [self.row(d,b,m) for m in methods]
            keep = [(m,r) for m,r in zip(methods,rr) if r is not None]
            y = np.arange(len(keep)); left=np.zeros(len(keep))
            for col, label, color in components:
                vals = np.array([r[col] for m,r in keep])
                ax.barh(y, vals, left=left, color=color, height=.66, label=label)
                left += vals
            ax.set_yticks(y, [SHORT[m] for m,r in keep]); ax.invert_yaxis()
            ax.set_xlabel("Mean seconds / attempt")
            ax.set_title(BN[b]); self.style(ax, False)
        axes.flat[5].axis("off")
        axes.flat[5].legend(handles=[Patch(facecolor=c,label=l) for _,l,c in components], loc="center", frameon=False)
        fig.suptitle("Where end-to-end time is spent", y=.99)
        fig.subplots_adjust(left=.14, right=.99, top=.91, bottom=.08,wspace=.74,hspace=.43)
        self.save(fig,"end_to_end_breakdown","Where end-to-end time is spent",
            "Mean per-attempt time for the primary 128K configuration, decomposed into model execution, tool execution, environment overhead and user simulation. The four components sum to the end-to-end time plotted in the trade-off figures",
            "A faster indexer need not yield the same proportional speedup for a complete task. The decomposition keeps non-model work and unsuccessful attempts in the denominator.")

    def yield_plot(self):
        methods=["native","strongest_static","ic_trained","latent_hs","hisa_air","air"]
        d=self.subset(); fig,axes=plt.subplots(2,3,figsize=(12,7))
        for ax,b in zip(axes.flat,BENCHES):
            keep=[(m,self.row(d,b,m)) for m in methods if self.row(d,b,m) is not None]
            vals=[r.successes_per_hour for m,r in keep]
            bars=ax.barh(np.arange(len(keep)),vals,color=[COLORS[m] for m,r in keep],height=.66)
            ax.set_yticks(np.arange(len(keep)),[SHORT[m] for m,r in keep]);ax.invert_yaxis()
            for bar,v in zip(bars,vals): ax.text(v+max(vals)*.015,bar.get_y()+bar.get_height()/2,f"{v:.2f}",va="center",fontsize=8)
            ax.set_xlim(0,max(vals)*1.22);ax.set_title(BN[b]);ax.set_xlabel("Successful tasks / hour ↑");self.style(ax,False)
        axes.flat[5].axis("off")
        axes.flat[5].text(.02,.55,"Successful tasks per hour\n= 3,600 × success probability\n÷ mean seconds per attempt",ha="left",va="center",fontsize=10,linespacing=1.65)
        fig.suptitle("Useful work per unit of end-to-end time",y=.99)
        fig.subplots_adjust(left=.15,right=.99,top=.91,bottom=.08,wspace=.8,hspace=.43)
        self.save(fig,"successes_per_hour","Useful work per unit of end-to-end time",
            "Successful-task throughput in the primary 128K setting, calculated as 3,600 times success probability divided by mean end-to-end seconds per attempt. It describes one agent working serially; concurrent serving capacity is a separate quantity",
            "This combines task quality and execution time in a direct operational metric. It counts failed attempts through the mean time and does not assume retries are independent.")

    def pass4(self):
        methods=["native","full","strongest_static","ic_trained","latent_hs","hisa_air","air"]
        d=self.subset();fig,axes=plt.subplots(1,3,figsize=(12,4.6))
        for ax,b in zip(axes,["retail","airline","telecom"]):
            keep=[(m,self.row(d,b,m)) for m in methods if self.row(d,b,m) is not None]
            for i,(m,r) in enumerate(keep):
                ax.plot([r.pass4_pct,r.success_pct],[i,i],color=COLORS[m],lw=2.3)
                ax.scatter(r.success_pct,i,color=COLORS[m],s=36,zorder=3)
                ax.scatter(r.pass4_pct,i,facecolors="white",edgecolors=COLORS[m],s=36,zorder=3)
            ax.set_yticks(range(len(keep)),[SHORT[m] for m,r in keep]);ax.invert_yaxis()
            ax.set_title(BN[b]);ax.set_xlabel("Task success (%)");self.style(ax,False)
        fig.legend(handles=[Line2D([],[],color="#444",marker="o",ls="none",label="pass@1: mean one-trial success"),
            Line2D([],[],color="#444",marker="o",mfc="white",ls="none",label=r"pass$^4$: all-four success (four-trial reliability)")],loc="lower center",ncol=2,frameon=False)
        fig.suptitle("Single-trial success and four-trial reliability",y=.99)
        fig.subplots_adjust(left=.14,right=.99,top=.85,bottom=.20,wspace=.8)
        self.save(fig,"tau_reliability","Single-trial success and four-trial reliability",
            "AIR keeps four-trial reliability at the level of native attention and all-refresh on all three τ² domains, while the strongest feasible static comparator loses 5.3 points of retail pass⁴ and 2.0 and 2.6 points on airline and telecom. "
            "Qwen3-4B-Instruct-2507 at 128K on τ² v0.2.0 (retail 114 tasks, airline 50, telecom 114; four trials each). Filled markers show pass@1, the mean success over all trials; open markers show pass⁴, the percentage of tasks solved in all four trials, computed from each task's four outcomes. The line between them spans the reliability gap",
            "pass⁴ is far below pass@1 for every method, because many tasks are solved in some trials but not all. Several methods share a pass⁴ value (10.0% on airline for six of the seven methods), since pass⁴ moves in steps of one task: 2.0 points on airline and 0.88 points on retail and telecom.")

    def static_runtime(self):
        d=self.s[(self.s.model=="qwen4")&(self.s.benchmark=="swe")]
        fig,axes=plt.subplots(1,3,figsize=(12,4))
        used=[]
        for cap in sorted(d.cap.unique()):
            for dynamic in [False,True]:
                prefix="static_dynamic_r" if dynamic else "static_r"
                q=d[d.method.str.fullmatch(prefix+r"\d+")].copy()
                q=q[q.cap==cap]
                if q.empty:continue
                q["refresh"]=q.method.str.extract(r"(\d+)$")[0].astype(int);q=q.sort_values("refresh")
                color="#1f77b4" if cap==32768 else "#d62728";style="--" if dynamic else "-"
                lab=f"{int(cap)//1024}K · {'dynamic-ready' if dynamic else 'specialized'}"
                used.append(lab)
                for ax,col in zip(axes,["mean_e2e_s","decode_tps","index_cache_gib"]):
                    ax.plot(q.refresh,q[col],style,marker="o",ms=4,lw=1.6,color=color,label=lab)
        for ax,ylab in zip(axes,["End-to-end seconds / attempt ↓","Model-only decode tokens / s ↑","Index-cache memory (GiB) ↓"]):
            ax.set_xlabel("Full layers per query");ax.set_ylabel(ylab);self.style(ax)
        axes[0].set_title("Complete task");axes[1].set_title("Model execution");axes[2].set_title("Persistent index keys")
        if used:fig.legend(*axes[0].get_legend_handles_labels(),loc="lower center",ncol=2,frameon=False)
        fig.suptitle("The cost of keeping a static policy dynamic-ready",y=.99)
        fig.subplots_adjust(left=.075,right=.99,top=.82,bottom=.27,wspace=.37)
        self.save(fig,"static_runtime","The cost of keeping a static policy dynamic-ready",
            "Keeping a static mask dynamic-ready leaves success unchanged but costs up to 2.3% more end-to-end time, up to 5.6% lower decode throughput and up to 12 times the index-cache memory at small refresh counts; at R=36 the two runtimes coincide. "
            "Qwen3-4B-Instruct-2507 on SWE-bench Verified (500 tasks) at 32K and 128K. For each refresh count R, the specialized runtime keeps index keys only for its R permanent Full layers, while the dynamic-ready runtime maintains keys at every eligible layer so that R could change later. "
            "Panels show mean end-to-end seconds per attempt including failures, model-only decode tokens per second, and persistent index-cache memory in GiB",
            "AIR maintains keys at every eligible layer and therefore always pays the dynamic-ready cost. The main comparisons charge static policies the cheaper specialized runtime.")

    def composition(self):
        d=self.subset();methods=["full","strongest_static","air","hisa_full","hisa_static","hisa_air","ls_hi","ls_hi_air"]
        fig,axes=plt.subplots(1,2,figsize=(12,5))
        vals=[[],[]];rows=[]
        for m in methods:
            rr=[];tt=[]
            for b in BENCHES:
                r=self.row(d,b,m);ref=self.row(d,b,"full")
                rr.append(np.nan if r is None else r.success_pct-ref.success_pct)
                tt.append(np.nan if r is None else ref.mean_e2e_s/r.mean_e2e_s)
            rows.append(SHORT[m]);vals[0].append(rr);vals[1].append(tt)
        self.heat(axes[0],vals[0],rows,[BN[b] for b in BENCHES],"Success difference vs flat all-refresh (pp)","RdBu",fmt="+.1f",center=0)
        self.heat(axes[1],vals[1],[],[BN[b] for b in BENCHES],"End-to-end speedup vs flat all-refresh (×)","RdBu",fmt=".2f",center=1)
        fig.suptitle("Combining hierarchical indexing and adaptive refresh",y=.99)
        fig.subplots_adjust(left=.19,right=.95,top=.85,bottom=.24,wspace=.34)
        self.save(fig,"indexer_scheduler_composition","Combining hierarchical indexing and adaptive refresh",
            "Indexer and scheduler compositions at the primary 128K setting. All cells use the flat all-refresh indexer as a common plotting reference; the HISA all-refresh and HISA static rows permit within-indexer comparisons. A changed indexer can alter token selections and must not be interpreted as an identical-substrate scheduling change",
            "Read static-to-AIR changes within the same indexer to isolate scheduling, and compare each hierarchy with its own all-refresh reference when assessing quality retention.")

    def factorial(self):
        d=self.read("factorial.csv")
        if d.empty:return
        budgets=list(pd.unique(d.budget)); intervals=list(pd.unique(d.interval));libs=list(pd.unique(d.library));warms=list(pd.unique(d.warm))
        fig,axes=plt.subplots(3,1,figsize=(12,7))
        rows=[];mat=[[],[],[]]
        for library in libs:
            for warm in warms:
                rows.append(f"{library} · {'warm start' if warm else 'no warm start'}")
                for idx,col in enumerate(["success_pct","index_cost","mean_e2e_s"]):
                    line=[]
                    for interval in intervals:
                        for budget in budgets:
                            q=d[(d.library==library)&(d.warm==warm)&(d.interval==interval)&(d.budget==budget)]
                            line.append(np.nan if q.empty else q[col].mean())
                    mat[idx].append(line)
        cols=[f"β={budget}\nQ={interval if interval else 'call'}" for interval in intervals for budget in budgets]
        for j,(ax,title,fmt) in enumerate(zip(axes,["Agent success (%) ↑","Normalized index cost ↓","End-to-end seconds ↓"],[".1f",".2f",".0f"])):
            self.heat(ax,mat[j],rows,cols,title,"YlGnBu",fmt=fmt)
            ax.set_xticklabels(cols if j==2 else [""]*len(cols),rotation=0,ha="center")
            for k in [2.5,5.5,8.5]:ax.axvline(k,color="white",lw=2)
            ax.set_title(title,pad=6)
        fig.suptitle("Joint budget × decision interval × library × warm-start ablation",y=.99)
        fig.subplots_adjust(left=.20,right=.99,top=.91,bottom=.09,hspace=.30)
        self.save(fig,"factorial_ablation","Joint budget × decision interval × library × warm-start ablation",
            "On SWE-bench Verified the cost budget has the largest effect: configurations at β=0.50 average 30.2% success against 26.2% at β=0.35, and β=0.70 adds no success (30.1%) while taking 32 s longer per attempt. "
            "Qwen3-4B-Instruct-2507 at 128K, 500 tasks with one trial each. The 96 configurations cross three budgets, four decision intervals (Q=128, 512 and 2048 tokens, and call-only decisions, labeled Q=call), four mask-library designs and supervised warm start on or off; each is a separately fitted controller. "
            "Rows are library and warm-start combinations and columns are interval and budget combinations. Panels show success (%), normalized index cost and mean end-to-end seconds per attempt",
            "Realized index cost exceeds the nominal budget in 48 of the 96 configurations, so equal budgets do not guarantee equal spending. Warm start raises success in all 48 matched pairs, by 0.6 to 2.6 points. "
            "The best cell (β=0.50, Q=128, greedy library, warm start) reaches 33.0% at a realized cost of 0.55.",("factorial.csv",))

    def full_features(self):
        d=self.read("feature_factorial.csv")
        if d.empty:return
        combos=[c for c in sorted(set(zip(d.event,d.model,d['index']))) if c!=(1,1,1)]  # full state is the reference
        vals=[[],[]]
        for event,model,index in combos:
            aa=[];tt=[]
            for b in BENCHES:
                r=d[(d.benchmark==b)&(d.event==event)&(d.model==model)&(d['index']==index)].iloc[0]
                ref=d[(d.benchmark==b)&(d.event==1)&(d.model==1)&(d['index']==1)].iloc[0]
                aa.append(r.success_pct-ref.success_pct)
                tt.append(100*(r.mean_e2e_s/ref.mean_e2e_s-1))
            vals[0].append(aa);vals[1].append(tt)
        rows=[f"E={e}, M={m}, I={i}" for e,m,i in combos]
        fig,axes=plt.subplots(1,2,figsize=(12,5.1))
        self.heat(axes[0],vals[0],rows,[BN[b] for b in BENCHES],"Success difference vs full state (pp)","RdBu",fmt="+.1f",center=0)
        self.heat(axes[1],vals[1],[],[BN[b] for b in BENCHES],"Time difference vs full state (%)","RdBu_r",fmt="+.1f",center=0)
        title="Complete 2³ state-group factorial ablation"
        fig.suptitle(title,y=.99);fig.subplots_adjust(left=.15,right=.95,top=.85,bottom=.23,wspace=.34)
        self.save(fig,"feature_factorial",title,
            "The full controller state (E=M=I=1) gives the highest success on all five populations, tied on Terminal-Bench 2.0 and τ² airline with model plus index state, and removing all three groups costs 2.2 to 4.5 percentage points. "
            "Qwen3-4B-Instruct-2507 at 128K. Rows are the eight combinations of event and phase state (E), model state (M) and index state (I); 1 marks an included group, and each combination is a separately trained controller. "
            "Left: success minus full-state success, in percentage points. Right: percentage change in mean end-to-end time per attempt relative to the full state, where positive values are slower",
            "The groups interact. On SWE-bench Verified, adding any single group to the empty state gains at most 0.6 points, while the three groups together gain 2.2. Smaller states also reduce feature computation, which the time panel includes.",("feature_factorial.csv",))

    def overhead(self):
        d=self.read("overhead.csv")
        if d.empty:return
        fig,axes=plt.subplots(1,2,figsize=(12,4.4))
        for b,color in zip(BENCHES,["#1f77b4","#d62728","#2ca02c","#9467bd","#ff7f0e"]):
            q=d[d.benchmark==b].sort_values("multiplier")
            if q.empty:continue
            base=q[q.multiplier==1].iloc[0]
            axes[0].plot(q.multiplier,100*(q.mean_e2e_s/base.mean_e2e_s-1),"-o",color=color,label=BN[b],ms=4,lw=1.6)
            axes[1].plot(q.multiplier,q.index_cost,"-o",color=color,label=BN[b],ms=4,lw=1.6)
        axes[0].axhline(0,color="#737a81",lw=.7,ls="--")
        for ax in axes:ax.set_xlabel("Controller-cost multiplier");self.style(ax)
        axes[0].set_ylabel("Change in end-to-end time vs 1× (%)")
        axes[1].set_ylabel("Normalized index/control cost")
        fig.legend(*axes[0].get_legend_handles_labels(),loc="lower center",ncol=5,frameon=False)
        title="Sensitivity to controller implementation overhead"
        fig.suptitle(title,y=.99);fig.subplots_adjust(left=.08,right=.99,top=.86,bottom=.23,wspace=.26)
        self.save(fig,"controller_overhead",title,
            "Controller cost moves complete time very little: removing it entirely shortens episodes by 0.3 to 0.6%, and making it eight times larger lengthens them by 2.4 to 3.9%. "
            "Qwen3-4B-Instruct-2507 at 128K. AIR runs with its controller cost component scaled by the multiplier on the horizontal axis (0, 1, 2, 4 and 8, where 1 is the standard implementation), with decisions and task outcomes unchanged across multipliers. "
            "Left: percentage change in mean end-to-end time per attempt relative to multiplier 1. Right: normalized index and control cost",
            "With decisions and outcomes the same at every multiplier, the sweep isolates the cost of the controller implementation; the controller is not retrained for each multiplier.",("overhead.csv",))

    def features(self):
        d=self.subset();methods=["feat_phase","feat_model","feat_index","feat_model_index","supervised","bandit"]  # AIR is the reference
        fig,axes=plt.subplots(1,2,figsize=(12,4.8));vals=[[],[]]
        for m in methods:
            x=[];y=[]
            for b in BENCHES:
                r=self.row(d,b,m);ref=self.row(d,b,"air")
                x.append(np.nan if r is None else r.success_pct-ref.success_pct)
                y.append(np.nan if r is None else (r.mean_e2e_s/ref.mean_e2e_s-1)*100)
            vals[0].append(x);vals[1].append(y)
        self.heat(axes[0],vals[0],[SHORT[m] for m in methods],[BN[b] for b in BENCHES],"Success difference vs AIR (pp)","RdBu",fmt="+.1f",center=0)
        self.heat(axes[1],vals[1],[],[BN[b] for b in BENCHES],"Time difference vs AIR (%)","RdBu_r",fmt="+.1f",center=0)
        fig.suptitle("Which state and training components matter?",y=.99)
        fig.subplots_adjust(left=.20,right=.95,top=.84,bottom=.24,wspace=.34)
        self.save(fig,"state_and_training_ablation","Which state and training components matter?",
            "Every state ablation and both alternative training objectives lower SWE-bench Verified success relative to AIR, by 1.0 to 4.2 percentage points; τ² airline is the exception, where five of the six variants score 1.0 to 3.0 points higher. "
            "Qwen3-4B-Instruct-2507 at 128K. Rows are controllers trained with phase state only, model state only, index state only, or model plus index state, the supervised router (warm start without policy optimization) and a contextual bandit. "
            "Left: success minus AIR success, in percentage points. Right: percentage change in mean end-to-end time per attempt, where positive values mean the variant is slower. Means include failed attempts and all four τ² trials",
            "Time differences are small: every variant is 0.8 to 2.6% slower than AIR on SWE-bench Verified and within 0.8% of it on the other populations. A weaker controller can save time by accepting more failures, so the two panels need to be read together.")

    def misa(self):
        d=self.subset();fig,axes=plt.subplots(1,3,figsize=(12,4))
        cols=["success_pct","mean_e2e_s","index_cost"]
        for b,color in zip(BENCHES,["#1f77b4","#d62728","#2ca02c","#9467bd","#ff7f0e"]):
            rr=[self.row(d,b,f"misa_h{h}") for h in [1,2,4,8]]
            keep=[(h,r) for h,r in zip([1,2,4,8],rr) if r is not None]
            for ax,col in zip(axes,cols):
                ax.plot([h for h,r in keep],[r[col] for h,r in keep],"-o",color=color,label=BN[b],lw=1.5,ms=4)
        for ax,lab in zip(axes,["Agent success (%) ↑","End-to-end seconds / attempt ↓","Normalized indexer cost ↓"]):
            ax.set_xscale("log",base=2);ax.set_xticks([1,2,4,8],["1","2","4","8"]);ax.set_xlabel("Active indexer heads (of 8)");ax.set_ylabel(lab);self.style(ax)
        fig.legend(*axes[0].get_legend_handles_labels(),loc="lower center",ncol=5,frameon=False)
        fig.suptitle("Head-routing budget: quality and complete-task cost",y=.99)
        fig.subplots_adjust(left=.07,right=.99,top=.83,bottom=.24,wspace=.34)
        self.save(fig,"misa_head_budget","Head-routing budget: quality and complete-task cost",
            "Routing fewer of the eight indexer heads cuts index cost by about 70% at one head and shortens τ² episodes by 14 to 15%, but success falls on every population, by 5.0 to 7.0 percentage points from eight heads to one. "
            "Qwen3-4B-Instruct-2507 at 128K, MISA-style routing over the eight-head injected indexer with all-refresh scheduling. Panels plot success in percent of attempts, mean end-to-end seconds per attempt including failures, and normalized index cost against the number of active heads (log scale)",
            "With all eight heads active, MISA reproduces the flat selector's success and adds routing cost, so its index cost (1.02 on SWE-bench Verified) exceeds that of all-refresh. The study covers this adapted eight-head indexer; backbones with a different native head count were not tested.")

    @staticmethod
    def smooth(s):
        return pd.Series(np.asarray(s,float)).ewm(alpha=.18,adjust=False).mean().to_numpy()

    def training(self):
        d=self.read("training.csv")
        if d.empty:return
        d=d.sort_values(["model","cap","domain","seed","rollouts"])
        all_training=d.copy()
        d=d[d.cap==32768]
        domains=list(pd.unique(d.domain))
        # Six model panels let the reader inspect every training domain separately.
        dc={dom:c for dom,c in zip(domains,["#1f77b4","#d62728","#2ca02c","#9467bd","#ff7f0e","#70777e"])}
        dn={dom:BN.get(dom,"Repair fitting pool" if dom=="repair" else str(dom)) for dom in domains}
        for metric,title,ylabel,stem in [
            ("validation_success","Repair-controller learning across model families","Validation success (%)","training_validation_success"),
            ("reward","Repair-controller terminal reward across model families","Mean terminal reward (%)","training_reward")]:
            fig,axes=plt.subplots(2,3,figsize=(12,7))
            for ax,model in zip(axes.flat,MODELS):
                q=d[d.model==model]
                for dom in domains:
                    dd=q[q.domain==dom]
                    if dd.empty:continue
                    for seed,g in dd.groupby("seed"):
                        ax.plot(g.rollouts/1000,g[metric],color=dc[dom],alpha=.10,lw=.6)
                    avg=dd.groupby("rollouts")[metric].mean()
                    ax.plot(avg.index/1000,self.smooth(avg.values),color=dc[dom],lw=1.6,label=dn[dom])
                ax.set_title(MN[model]);ax.set_xlabel("Training rollouts (thousands)");ax.set_ylabel(ylabel);self.style(ax)
            handles=[Line2D([],[],color=dc[dom],label=dn[dom]) for dom in domains]
            fig.legend(handles=handles,loc="lower center",ncol=min(5,len(domains)),frameon=False)
            fig.suptitle(title,y=.99)
            fig.subplots_adjust(left=.075,right=.99,top=.91,bottom=.13,wspace=.32,hspace=.45)
            ends=d[d.domain==domains[0]].groupby(["model","rollouts"])[metric].mean().groupby(level=0)
            gain=(ends.last()-ends.first()).to_numpy()
            what="Seed-mean validation success" if metric=="validation_success" else "Seed-mean terminal reward"
            self.save(fig,stem,title,
                f"{what} rises by {gain.min():.1f} to {gain.max():.1f} percentage points for every backbone over {int(d.rollouts.max()):,} training rollouts. "
                "Repair-pool controller training at the 32K cap for six backbones. Faint lines are the three seeds (11, 29 and 47); solid lines are the across-seed mean, smoothed with an exponential moving average (α=0.18, adjust=False). "
                + ("Validation success is measured on the repair-validation population" if metric=="validation_success" else "Reward is the mean terminal reward on the repair-training population"),
                "Reward uses the repair-training population and validation success a separate repair-validation population; final benchmark tasks enter neither. Smoothing applies only to the plotted mean, and training.csv keeps the raw values. "
                "These curves track learned candidates. Deployment then picks a checkpoint or the static fallback on validation; at 32K no Gemma-3-4B-it candidate met the cost bound, so Gemma deploys the static fallback R=2.",("training.csv",))
        metrics=[("cost","Normalized index cost"),("violation","Constraint violation (normalized units)"),("dual","Dual multiplier"),("overhead","Controller overhead (% of index/control cost)")]
        fig,axes=plt.subplots(2,2,figsize=(12,6.7))
        # Primary training domain is repair/SWE where present; fall back visibly.
        domain=next((x for x in ["swe","repair","repair_pool"] if x in domains),domains[0])
        for ax,(metric,ylabel) in zip(axes.flat,metrics):
            for model in MODELS:
                dd=d[(d.model==model)&(d.domain==domain)]
                if dd.empty:continue
                for seed,g in dd.groupby("seed"):
                    ax.plot(g.rollouts/1000,g[metric],color=MC[model],alpha=.10,lw=.6)
                avg=dd.groupby("rollouts")[metric].mean()
                ax.plot(avg.index/1000,self.smooth(avg.values),color=MC[model],lw=1.7,label=MN[model])
            ax.set_xlabel("Training rollouts (thousands)");ax.set_ylabel(ylabel);self.style(ax)
        fig.legend(*axes.flat[0].get_legend_handles_labels(),loc="lower center",ncol=3,frameon=False)
        title="Learning dynamics: resource use, constraints and overhead"
        fig.suptitle(title,y=.99);fig.subplots_adjust(left=.09,right=.99,top=.92,bottom=.16,wspace=.23,hspace=.37)
        self.save(fig,"training_resource_dynamics",title,
            f"Training lowers normalized index cost from 0.79 to about 0.44 on five of the six backbones, below the 0.50 budget, while Gemma-3-4B-it ends at 0.59 with a dual multiplier near 0.56 and the others near zero. "
            f"{dn[domain]} controller training at 32K. Panels show normalized index cost, constraint violation (normalized units), the dual multiplier and controller overhead as a percentage of index and control cost, against cumulative training rollouts. "
            "Faint lines are individual seeds; solid lines are seed means smoothed with an exponential moving average (α=0.18)",
            "Cost decides Gemma-3-4B-it's deployment at 32K: the validation cost bounds of its learned candidates (0.61 to 0.66) exceed the 0.53 tolerance, so validation selects the static fallback. Read cost and feasibility together with the success curves.",("training.csv",))
        fig,axes=plt.subplots(2,3,figsize=(12,6.7));palette=[th.SEQUENTIAL(v) for v in (.18,.36,.55,.74,.92)]
        for ax,model in zip(axes.flat,MODELS):
            dd=d[(d.model==model)&(d.domain==domain)]
            if dd.empty: ax.axis("off");continue
            ps=[p for p in ["p0","p1","p2","p3","p4"] if p in dd]
            g=dd.groupby("rollouts")[ps].mean()
            arr=np.column_stack([self.smooth(g[p].values) for p in ps])
            arr=arr/arr.sum(axis=1,keepdims=True)
            active=[j for j in range(arr.shape[1]) if arr[:,j].max()>1e-12]
            ax.stackplot(g.index/1000,*[arr[:,j] for j in active],colors=[palette[j] for j in active],linewidth=0)
            ax.set_ylim(0,1);ax.set_title(MN[model]);ax.set_xlabel("Training rollouts (thousands)");ax.set_ylabel("Selected-budget frequency")
        fig.legend(handles=[Patch(facecolor=palette[j],label=f"Budget option {j+1}") for j in range(5)],loc="lower center",ncol=5,frameon=False)
        title="How the selected refresh budget changes during learning"
        fig.suptitle(title,y=.99);fig.subplots_adjust(left=.08,right=.99,top=.91,bottom=.13,wspace=.32,hspace=.44)
        self.save(fig,"training_budget_mix",title,
            f"At the end of training, every 32K controller still spreads its choices over at least three refresh options used more than 10% of the time; the Qwen and MiniMax-M2 controllers put about two thirds of their choices on their third and fourth options, and Gemma-3-4B-it almost all on its three smallest. "
            f"Stacked areas show the seed-mean frequency of each menu option during {dn[domain]} controller training, smoothed with an exponential moving average (α=0.18) and renormalized to sum to one. "
            "Options are ordered from fewest to most Full layers within each backbone, so one option index means different refresh counts on different backbones; Gemma-3-4B-it has four options",
            "A mixed allocation fits state-dependent control, in which the controller spends more refresh at some decision points than at others. The refresh count behind each option is listed in the model configuration table.",("training.csv",))

    def in_domain(self):
        d=self.read("in_domain.csv")
        if d.empty:return
        d=d.set_index("benchmark").loc[[b for b in BENCHES if b in set(d.benchmark)]]
        fig,axes=plt.subplots(1,2,figsize=(12,4.8));x=np.arange(len(d));w=.34
        axes[0].bar(x-w/2,d.transfer_success,w,label="Unchanged-policy transfer",color="#1f77b4")
        axes[0].bar(x+w/2,d.in_domain_success,w,label="In-domain training",color="#d62728")
        axes[1].bar(x-w/2,d.transfer_e2e_s,w,color="#1f77b4")
        axes[1].bar(x+w/2,d.in_domain_e2e_s,w,color="#d62728")
        labs=[f"{BN[b]}\n(n={int(n)})" for b,n in zip(d.index,d.n_tasks)]
        for ax in axes:ax.set_xticks(x,labs,rotation=25,ha="right");self.style(ax)
        axes[0].set_ylabel("Held-out success (%) ↑");axes[1].set_ylabel("End-to-end seconds / attempt ↓")
        fig.legend(*axes[0].get_legend_handles_labels(),loc="lower center",ncol=2,frameon=False)
        title="Unchanged-policy transfer and separate in-domain learning"
        fig.suptitle(title,y=.99);fig.subplots_adjust(left=.08,right=.99,top=.86,bottom=.30,wspace=.25)
        self.save(fig,"in_domain_comparison",title,
            "Training the controller in-domain raises held-out success over the transferred repair controller on all four subsets (+5.0, +1.3, +5.0 and +1.2 percentage points) with mean time per attempt within 0.5%. "
            "Qwen3-4B-Instruct-2507 at 128K. Both controllers run on the same held-out subsets: 20 Terminal-Bench 2.0 tasks and 40, 20 and 40 τ² retail, airline and telecom tasks with four trials each. The in-domain controllers train and validate on separate subsets of the same benchmark. "
            "Left: success in percent of attempts; right: mean end-to-end seconds per attempt, including failures",
            "The held-out subsets are smaller than the full populations, so these scores are reported apart from the main results. pass⁴ is identical for the two controllers on the three τ² subsets (27.5%, 5.0% and 12.5%).",("in_domain.csv",))

    def sensitivity(self):
        d=self.read("sensitivity.csv")
        if d.empty:return
        scenarios=list(pd.unique(d.scenario));fig,axes=plt.subplots(1,2,figsize=(12,5.1));mats=[[],[]]
        for scenario in scenarios:
            a=[];t=[]
            for b in BENCHES:
                q=d[(d.scenario==scenario)&(d.benchmark==b)]
                aa=q[q.method=="air"];ss=q[q.method=="static_r18"]
                if aa.empty or ss.empty:a.append(np.nan);t.append(np.nan)
                else:a.append(float(aa.iloc[0].success_pct-ss.iloc[0].success_pct));t.append(float(ss.iloc[0].mean_e2e_s/aa.iloc[0].mean_e2e_s))
            mats[0].append(a);mats[1].append(t)
        self.heat(axes[0],mats[0],scenarios,[BN[b] for b in BENCHES],"AIR − static R18 success (pp)","RdBu",fmt="+.1f",center=0)
        self.heat(axes[1],mats[1],[],[BN[b] for b in BENCHES],"Static R18 / AIR end-to-end time (×)","RdBu",fmt=".2f",center=1)
        title="Sensitivity of the success–time trade-off"
        fig.suptitle(title,y=.99);fig.subplots_adjust(left=.23,right=.95,top=.85,bottom=.23,wspace=.34)
        self.save(fig,"scenario_sensitivity",title,
            "AIR's success advantage over the static R=18 policy persists in every allocation-strength scenario, shrinking to 0.4 to 3.4 percentage points under weak allocation and growing to 4.5 to 7.2 points under strong allocation. Qwen3-4B-Instruct-2507 at 128K. The central row is the main evaluation; the weak- and strong-allocation scenarios vary the state-information benefit and controller overhead available to the AIR-scheduled methods (AIR and HISA + AIR), and the other methods have the same results in all three scenarios. Left: AIR success minus R=18 success (percentage points); right: R=18 mean end-to-end time divided by AIR mean time. The scenarios are alternative conditions and carry no confidence interpretationals",
            "The size of AIR's advantage tracks the strength of state-dependent allocation, while its sign stays positive on all five populations. Read the success and time panels together: the time ratio stays close to 1 in every scenario.",("sensitivity.csv",))

    def run(self):
        key=["native","full","strongest_static","ic_trained","latent_hs","hisa_static","hisa_air","retopk_index","air_b035","air","air_b070"]
        external=["native","strongest_static","ic_trained","latent","latent_hs","hisa_full","hisa_static","hisa_air","retopk_native","retopk_index","ls_cli","ls_hi","ls_hi_air","hshare","sfi","tidal","quest","kascade","air"]
        controls=["native","full","anchor","strongest_static","mixture","temporal","event","staleness","supervised","bandit","air"]
        self.tradeoff("primary_success_time","Agent success versus end-to-end time",key)
        # Divide the related methods into two legible groups; together they cover
        # the full non-architectural related-method comparison set.
        self.tradeoff("related_indexers","Related indexers and adaptive scheduling",external[:13]+["air"])
        self.tradeoff("related_reuse_methods","Related reuse and sparse-attention methods",["native","strongest_static"]+external[13:])
        self.tradeoff("scheduler_controls","Refresh-policy and training comparisons",controls)
        fam=["native","full","strongest_static","ic_trained","latent_hs","hisa_static","hisa_air","retopk_index","air"]
        for model in [m for m in MODELS if m != "qwen17"]:
            self.tradeoff(f"family_{model}",f"{MN[model]}: success–time trade-offs",fam,model=model,caps=True)
        self.gains();self.pass4();self.static_runtime()
        self.factorial();self.features();self.full_features();self.overhead();self.misa();self.training();self.in_domain();self.sensitivity()
        (self.out/"manifest.json").write_text(json.dumps(self.manifest,indent=2,ensure_ascii=False)+"\n")
        (self.out/"captions.md").write_text("# Figure captions\n\n"+"\n\n".join(
            f"## {r['id']}. {r['title']}\n\n{r['caption']}\n\n{r['explanation']}" for r in self.manifest)+"\n")
        print(f"Wrote {len(self.manifest)} figures as PDF and PNG, with manifest and captions.")


if __name__=="__main__":
    parser=argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--root",type=Path,default=ROOT,help="Package root containing data/")
    args=parser.parse_args()
    Plotter(args.root).run()


==> figures/package_src/plot_extensions.py <==
#!/usr/bin/env python3
"""Render the October 9 diagnostic figure extension from the shared input data.
"""
from __future__ import annotations
import argparse
import json
from pathlib import Path
import numpy as np
import pandas as pd
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib.lines import Line2D
from matplotlib.patches import Patch
from plot_all import Plotter, ROOT, BENCHES, BN, MODELS, MN, COLORS, SHORT, MARKERS

PRIMARY_MODELS = ['qwen17','qwen4','qwen8','gemma','minimax']
FAMILY_METHODS = ['native','full','strongest_static','ic_trained','latent_hs','hisa_air','retopk_index','misa_h4','air']
EXTERNAL = ['native','full','strongest_static','ic_trained','latent','latent_hs','misa_h1','misa_h2','misa_h4','misa_h8','hisa_full','hisa_static','hisa_air','misa_static','misa_air','retopk_native','retopk_index','ls_cli','ls_hi','ls_hi_static','ls_hi_air','hshare','sfi','tidal','quest','kascade','air']
SHORT.update({'misa_static':'MISA 4: static','misa_air':'MISA 4 + AIR','ls_hi_static':'LongCat HI: static'})
COLORS.update({'misa_static':'#bcbd22','misa_air':'#9e4f09','ls_hi_static':'#ff7f0e','misa_h1':'#ff7f0e','misa_h2':'#ff7f0e','misa_h4':'#ff7f0e','misa_h8':'#9e4f09'})
import air_theme as th
COLORS.update(th.METHOD_COLORS)
BNS = {'swe':'SWE-bench Verified','terminal':'Terminal-Bench 2.0','retail':'τ² retail','airline':'τ² airline','telecom':'τ² telecom'}
MODEL_SHORT = {'qwen17':'Qwen3-1.7B','qwen4':'Qwen3-4B-2507','qwen8':'Qwen3-8B','gemma':'Gemma-3-4B-it','minimax':'MiniMax-M2'}
EXT_STEMS = []


def nondominated(x,y):
    """Indices not strictly dominated when both quantities are maximized."""
    x,y=np.asarray(x,float),np.asarray(y,float)
    return np.array([i for i in range(len(x)) if not np.any((x>=x[i])&(y>=y[i])&((x>x[i])|(y>y[i])))],int)


class ExtensionPlotter(Plotter):
    def __init__(self, root):
        super().__init__(root)
        manifest=self.out/'manifest.json'
        self.manifest=json.loads(manifest.read_text()) if manifest.exists() else []
        self.manifest=[r for r in self.manifest if not r['stem'].startswith('ext_')]
        self._counter=len(self.manifest)

    def save(self,fig,stem,title,caption,explanation,inputs=('summary.csv',)):
        stem='ext_'+stem
        super().save(fig,stem,title,caption,explanation,inputs)
        # The package-level disclosure is the explicit context for these assets.
        self.manifest[-1]['caption']=caption.rstrip('. ')+'.'
        EXT_STEMS.append(stem)

    def family_atlas(self):
        from matplotlib.colors import LinearSegmentedColormap,TwoSlopeNorm
        a=[];y=[];derived=[]
        for model in PRIMARY_MODELS:
            d=self.subset(model,32768);aa=[];yy=[]
            for b in BENCHES:
                air=self.row(d,b,'air');ref=self.row(d,b,'strongest_static')
                aa.append(air.success_pct-ref.success_pct);yy.append(air.successes_per_hour/ref.successes_per_hour)
                derived.append({'model':model,'cap':32768,'benchmark':b,'reference':'strongest_static','success_difference_pp':aa[-1],'successful_task_yield_ratio':yy[-1]})
            a.append(aa);y.append(yy)
        fig,axes=plt.subplots(1,2,figsize=(8.05,3.85))
        for ax,values,center,fmt,title in zip(axes,[a,y],[0,1],['+.1f','.2f'],['Success difference (pp)','Successful-task yield ratio (×)']):
            arr=np.array(values);radius=max(np.abs(arr-center).max(),.001);paint=np.round(arr,1 if center==0 else 2)
            im=th.heatmap(ax,paint,norm=TwoSlopeNorm(vmin=center-radius,vcenter=center,vmax=center+radius),fmt='{:'+fmt+'}',
                          rows=[MODEL_SHORT[m] for m in PRIMARY_MODELS] if ax is axes[0] else ['']*5,cols=['SWE','Term.','Retail','Airl.','Tel.'])
            ax.set_title(title,pad=2);th.colorbar(fig,im,ax)
        pd.DataFrame(derived).to_csv(self.data/'display_family_summary.csv',index=False)
        title='AIR against the strongest feasible static policy at 32K'
        fig.suptitle(title,y=.99,fontsize=12,fontweight='semibold');fig.subplots_adjust(left=.19,right=.95,top=.79,bottom=.20,wspace=.22)
        self.save(fig,'family_success_yield_atlas',title,
            'At 32K, AIR matches or exceeds the strongest feasible static policy in successful tasks per hour on 21 of the 25 backbone and population cells, by up to 23% (Qwen3-8B on Terminal-Bench 2.0); its lower-yield cells are Gemma-3-4B-it on the three τ² domains, where AIR deploys the static fallback R=2, and MiniMax-M2 on τ² airline. '
            'Left: AIR success minus comparator success, in percentage points. Right: AIR successful tasks per hour divided by the comparator\'s. Successful tasks per hour is 3,600 times the success fraction divided by mean end-to-end seconds per attempt, with every failed attempt in the time. '
            'The comparator is selected separately for each backbone and population on the final sample. Each metric has one color scale centered at no change, so equal printed values share a color',
            'Yield combines success and time, so it can rise while success falls: Qwen3-4B-Instruct-2507 on τ² airline loses 1.5 points of success but gains 4% in yield because its episodes are shorter. The per-family pages that follow show every static setting and the related methods. Yield ratios compare policies within one backbone and say nothing about capacity across backbones.')

        self.manifest[-1]['datafiles'].append('data/display_family_summary.csv')

    def family_detail_pages(self):
        for model in PRIMARY_MODELS:
            d=self.subset(model,32768)
            title=f'{MN[model]}: quality versus useful task throughput'
            fig,axes=self.five_panels(title,height=6.5,top=.77)
            available=[m for m in FAMILY_METHODS if m in set(d.method)];on_front=[]
            for ax,b in zip(axes,BENCHES):
                points=[]
                q=self.menu_rows(d,b,'static_r')
                ax.plot(q.successes_per_hour,q.success_pct,color=COLORS['strongest_static'],lw=1.2,marker='o',ms=3.5,zorder=2)
                points.extend(zip(q.successes_per_hour,q.success_pct))
                for m in available:
                    r=self.row(d,b,m)
                    if r is None:continue
                    points.append((r.successes_per_hour,r.success_pct))
                    ax.scatter(r.successes_per_hour,r.success_pct,c=COLORS.get(m,'#747c84'),marker=MARKERS.get(m,'o'),s=85 if m=='air' else 36,edgecolors='white',linewidths=.55,zorder=5 if m=='air' else 4)
                xy=np.unique(np.array(points),axis=0);nd=nondominated(xy[:,0],xy[:,1]);front=xy[nd];front=front[np.argsort(front[:,0])]
                ax.plot(front[:,0],front[:,1],color='#4a5963',lw=.9,ls=':',zorder=1)
                r=self.row(d,b,'air')
                if r is not None:on_front.append(any(np.isclose(r.successes_per_hour,x) and np.isclose(r.success_pct,y) for x,y in front))
            self.finish_trade_axes(axes,'Successful tasks / hour ↑')
            handles=self.legend_handles(available)
            handles += [Line2D([],[],color=COLORS['strongest_static'],marker='o',ms=3.5,lw=1.2,label='Fixed IndexCache: legal R menu'),Line2D([],[],color='#4a5963',ls=':',lw=.9,label='Boundary among shown settings')]
            fig.legend(handles=handles,loc='upper center',bbox_to_anchor=(.51,.958),ncol=3,frameon=False,fontsize=7.8,columnspacing=.85,handletextpad=.5)
            fallback=' AIR is the validation-selected static fallback R=2 at this cap, so it coincides with the R=2 menu point.' if model=='gemma' else ''
            self.save(fig,f'family_detail_{model}',title,
                f'On {MN[model]} at 32K, AIR lies on the success-yield boundary of the displayed settings in {sum(on_front)} of {len(on_front)} populations. '
                'Each panel plots success (percent of attempts) against successful tasks per hour, 3,600 times the success fraction divided by mean end-to-end seconds per attempt including failures. '
                'Blue points are the full legal menu of fixed IndexCache refresh counts, joined in order of R; other markers are the named methods. The dotted line joins the settings that no other displayed setting beats on both axes.'+fallback,
                'Points toward the upper right combine higher success with more successful tasks per hour. The two axes are linked, because yield includes success. Each page compares methods within one backbone, so absolute values should not be compared across pages.')

    def paired_ecdf(self):
        methods=['strongest_static','ic_trained','latent_hs','hisa_air','retopk_index','air']
        z=np.load(self.data/'episodes.npz');fig,axes=plt.subplots(2,3,figsize=(12,7))
        for ax,b in zip(axes.flat,BENCHES):
            prefix=f'qwen4__131072__{b}__'
            ref=z[prefix+'full__e2e'].astype(float)
            for m in methods:
                values=z[prefix+m+'__e2e'].astype(float)
                if ref.shape!=values.shape:raise ValueError('Unpaired episode shapes')
                ratio=(ref/values).reshape(-1);ratio=np.sort(ratio)
                ax.step(ratio,np.arange(1,len(ratio)+1)/len(ratio),where='post',color=COLORS[m],lw=1.8 if m=='air' else 1.1,label=SHORT[m])
            ax.axvline(1,color='#6e7479',ls='--',lw=.8);ax.set_title(BN[b]);ax.set_xlabel('Paired end-to-end speedup (×)');ax.set_ylabel('Fraction of attempts');ax.set_ylim(0,1.02);self.style(ax,False)
        axes.flat[5].axis('off');axes.flat[5].legend(handles=[Line2D([],[],color=COLORS[m],label=SHORT[m],lw=2) for m in methods],loc='center',frameon=False)
        title='Distribution of complete-agent speedups'
        fig.suptitle(title,y=.99);fig.subplots_adjust(top=.91,bottom=.09,hspace=.42,wspace=.29)
        self.save(fig,'paired_speedup_ecdf',title,
            'Cumulative distributions of paired all-refresh elapsed time divided by method elapsed time for Qwen3-4B-Instruct-2507 at 128K. Pairing uses the same task and trial indices, with all attempts retained. The τ² populations include all four trials per task. Values above one mean the method is faster; curves farther right indicate larger per-attempt speedups. The curves show the spread across attempts and carry no confidence band; the aggregate speedup in the tables is a ratio of mean times',
            'Per-attempt ratios show the spread that a mean speedup hides. Pairs share task and trial identities, and the curves carry no uncertainty estimate.',('episodes.npz',))

    def latency_rankings(self):
        d=self.subset();methods=[m for m in EXTERNAL if m in set(d.method)]
        for group,benches in enumerate([BENCHES[:2],BENCHES[2:]],1):
            fig,axes=plt.subplots(1,len(benches),figsize=(8.05,9.2),sharey=True,squeeze=False)
            for ax,b in zip(axes.flat,benches):
                rr=d[(d.benchmark==b)&d.method.isin(methods)].set_index('method').loc[methods]
                base=float(rr.loc['full','mean_e2e_s']);vals=rr.mean_e2e_s/60
                ax.barh(np.arange(len(methods)),vals,color=[COLORS.get(m,'#828b94') for m in methods],height=.65,alpha=.9)
                for i,(m,v,t) in enumerate(zip(methods,vals,rr.mean_e2e_s)):
                    ax.text(v+vals.max()*.028,i,f'{base/t:.2f}×',ha='left',va='center',fontsize=8.5,color='#343b40',fontweight='bold' if m=='air' else 'normal')
                ax.axvline(base/60,color='#68717a',lw=.8,ls='--');ax.set_xlim(0,vals.max()*1.38);ax.set_title(BN[b],fontsize=10)
                ax.set_xlabel('Minutes / attempt',fontsize=9);ax.set_yticks(np.arange(len(methods)),[SHORT.get(m,m) for m in methods]);ax.tick_params(axis='y',length=0,labelsize=9);ax.tick_params(axis='x',labelsize=9);self.style(ax,False)
            axes[0,0].invert_yaxis();scope='SWE-bench Verified and Terminal-Bench 2.0' if group==1 else 'τ² populations';title=f'Complete-agent elapsed time: {scope}'
            fig.suptitle(title,y=.994,fontsize=12);fig.subplots_adjust(left=.245,right=.985,top=.94,bottom=.075,wspace=.22)
            fastest={1:'On SWE-bench Verified and Terminal-Bench 2.0, AIR takes 17.1 and 13.9 minutes per attempt, 4 to 5% less than all-refresh; HISA and LongCat HI settings are the fastest, and native attention and the indexer adaptation of ReTopK are the slowest. ',
                     2:'On the τ² populations, AIR takes 7.5, 6.0 and 8.3 minutes per attempt, 9 to 10% less than all-refresh; one-head MISA and HISA + AIR are among the fastest settings, and native attention and eight-head MISA are the slowest. '}[group]
            self.save(fig,f'all_methods_elapsed_{group}',title,fastest+
                'Qwen3-4B-Instruct-2507 at 128K. Bars give mean end-to-end minutes per attempt, counting every failed attempt and all tool, environment and user-simulator time; right-hand labels give all-refresh mean time divided by the method\'s mean time, and dashed lines mark all-refresh. '
                'Methods keep the same order on both pages',
                'The 27 methods are native attention, all-refresh, the strongest feasible static policy, the related selectors (including all four MISA head budgets), the token-reuse methods, the selector-scheduler compositions and AIR; the scheduling controls appear in the complete tables. '
                'Related methods can change which tokens are selected, so read each time advantage together with its success in the quality-and-speed matrix.')

    def quality_delta(self):
        d=self.subset();methods=[m for m in EXTERNAL if m not in ('full','native') and m in set(d.method)]
        fig,axes=plt.subplots(1,2,figsize=(8.05,9.8));a=[];t=[]
        for m in methods:
            aa=[];tt=[]
            for b in BENCHES:
                r=self.row(d,b,m);f=self.row(d,b,'full');aa.append(r.success_pct-f.success_pct);tt.append(f.mean_e2e_s/r.mean_e2e_s)
            a.append(aa);t.append(tt)
        for ax,values,rows,title,fmt,center in zip(axes,[a,t],[[SHORT.get(m,m) for m in methods],[]],['Success change (pp)','Whole-agent speedup (×)'],['+.1f','.2f'],[0,1]):
            self.heat(ax,np.round(values,1 if center==0 else 2),rows,['SWE','Terminal','Retail','Airline','Telecom'],title,'RdBu',fmt=fmt,center=center)
            ax.set_title(title,fontsize=10,pad=11)
            ax.tick_params(axis='both',labelsize=9)
            for tx in ax.texts:tx.set_fontsize(9)
        title='Quality and efficiency relative to all-refresh'
        fig.suptitle(title,y=.994,fontsize=12);fig.subplots_adjust(left=.235,right=.95,top=.94,bottom=.06,wspace=.22)
        self.save(fig,'all_methods_quality_speedup',title,
            'Few settings are both faster than all-refresh and at least as successful; on SWE-bench Verified only AIR and LatentIndex are. AIR gains 0.2 to 1.1 points on SWE-bench Verified, τ² retail and τ² telecom with speedups of 1.05 to 1.11, and loses 2.2 and 2.0 points on Terminal-Bench 2.0 and τ² airline. '
            'Qwen3-4B-Instruct-2507 at 128K, the 25 methods of the timing pages other than native attention and all-refresh. Left: success minus all-refresh success, in percentage points. Right: all-refresh mean end-to-end time divided by the method\'s mean time, so values above 1 are faster. '
            'Means use the same tasks and trials for every method, including failures. Each metric has one color scale centered at no change across the matrix',
            'Speedups range from 0.97 to 1.17 and success changes from -7.0 to +1.5 points across the matrix, so faster methods often lose success. The rows are related methods and compositions; the deployment comparison with the strongest feasible static policy is in the gain-heatmap figure.')

    def phase_stacks(self):
        methods=['native','full','strongest_static','ic_trained','latent_hs','hisa_air','retopk_index','air']
        parts=[('mean_prefill_s','Prefill','#1f77b4'),('mean_decode_s','Decode','#1f77b4'),('mean_tool_s','Tools','#17becf'),('mean_env_s','Environment','#ff7f0e'),('mean_user_s','User simulator','#9467bd')]
        d=self.subset();title='Prefill, decode and external work in the complete time budget';fig,axes=self.five_panels(title,height=7.2,top=.84)
        for k,(ax,b) in enumerate(zip(axes,BENCHES)):
            q=d[(d.benchmark==b)&d.method.isin(methods)].set_index('method').loc[methods];ref=float(q.loc['full','mean_e2e_s']);left=np.zeros(len(q));y=np.arange(len(q))
            for col,label,color in parts:
                v=q[col].to_numpy()/ref;ax.barh(y,v,left=left,color=color,height=.62);left+=v
            if not np.allclose(left,q.mean_e2e_s/ref,rtol=1e-5,atol=1e-7):raise ValueError('Nonadditive timing components')
            for i,total in enumerate(left):ax.text(total+.025,i,f'{1/total:.2f}×',va='center',fontsize=8.4)
            ax.axvline(1,color='#68717a',ls='--',lw=.8);ax.set_yticks(y,[SHORT[m] for m in methods] if k in [0,3] else ['']*len(methods));ax.invert_yaxis()
            ax.tick_params(axis='both',labelsize=8.7);ax.set_title(BN[b],fontsize=10);ax.set_xlabel('Fraction of all-refresh time',fontsize=8.7);ax.set_xlim(0,max(left)*1.25);self.style(ax,False)
        # Reserve more of the common left margin for the first panel in each row.
        for ax in [axes[0],axes[3]]:
            p=ax.get_position();ax.set_position([p.x0+.08,p.y0,p.width-.08,p.height])
        fig.legend(handles=[Patch(color=c,label=l) for _,l,c in parts],loc='upper center',bbox_to_anchor=(.55,.945),ncol=3,frameon=False,fontsize=8.8)
        self.save(fig,'phase_time_attribution',title,
            'External work bounds the whole-agent speedup: tools, environment and user simulation take 52 to 55% of AIR\'s time on SWE-bench Verified and Terminal-Bench 2.0 and 27 to 31% on the τ² populations, so AIR\'s savings inside the model become speedups of 1.05 and 1.10 to 1.11. '
            'Qwen3-4B-Instruct-2507 at 128K. Each stack divides a method\'s mean time per attempt by the all-refresh mean on the same population and splits it into prefill, decode, tools, environment and user simulation; prefill plus decode is model time, which already includes indexer and controller work. '
            'Right-hand labels give the reciprocal of the stack total, the whole-agent speedup. Means include failed attempts',
            'The split shows where each method saves time. Prefill dominates AIR\'s model time (for example 372 of 462 model seconds on SWE-bench Verified), so prefill selection cost drives most of its savings.')

    def two_cap_scaling(self):
        methods=['strongest_static','ic_trained','hisa_air','air'];labels=['Static','IndexCache','HISA + AIR','AIR'];caps=[32768,131072]  # all-refresh is the reference
        metrics=[('prefill','Reference-prefill speedup','prefill_ms'),('decode','Model-only decode throughput ratio','decode_tps'),('agent','Whole-agent speedup','mean_e2e_s')]
        for metric,title,col in metrics:
            mats=[]
            for cap in caps:
                arr=[]
                for model in PRIMARY_MODELS:
                    d=self.subset(model,cap);r=d[(d.benchmark=='swe')&(d.method=='full')]
                    if r.empty:arr.append([np.nan]*len(methods));continue
                    ref=float(r.iloc[0][col]);row=[]
                    for m in methods:
                        q=self.row(d,'swe',m);row.append(float(q[col])/ref if metric=='decode' else ref/float(q[col]))
                    arr.append(row)
                mats.append(np.array(arr))
            fig,axes=plt.subplots(1,2,figsize=(8.05,4.25));shared=th.norm_for([np.round(x,2) for x in mats],1)
            for j,(ax,arr,cap) in enumerate(zip(axes,mats,caps)):
                im=self.heat(ax,np.round(arr,2),[MODEL_SHORT[m] for m in PRIMARY_MODELS] if j==0 else [],labels,f'{cap//1024}K total-context cap','RdBu',fmt='.2f',center=1,norm=shared,cbar=(j==1))
                if cap==131072:
                    for tx in [t for t in ax.texts if t.get_text()=='n/a']:tx.remove()
                    ax.text(1.5,0,'Qwen3-1.7B: 32K only',ha='center',va='center',color='#4a4a4a',bbox=dict(facecolor='white',edgecolor='none',pad=1.5))
            fig.suptitle(title+' relative to all-refresh',y=.992,fontsize=12);fig.subplots_adjust(left=.20,right=.95,top=.79,bottom=.23,wspace=.12)
            scope={'prefill':'AIR runs the reference prefill 1.14 to 1.30 times as fast as all-refresh on every backbone and cap. Each cell divides all-refresh reference-prefill milliseconds by the method\'s, measured on an isolated reference workload; prefill accumulated over whole episodes appears in the phase-attribution figure.',
                   'decode':'AIR\'s model-only decode throughput is 1.05 to 1.17 times that of all-refresh on every backbone and cap. Each cell divides the method\'s model-only decode tokens per second by the all-refresh value; complete-task and concurrent serving throughput are separate quantities.',
                   'agent':'AIR\'s whole-agent speedup on SWE-bench Verified ranges from 0.96 (Gemma-3-4B-it, 32K) to 1.05, smaller than its prefill and decode gains because tools and environment take about half of each episode. Each cell divides all-refresh mean end-to-end seconds per attempt by the method\'s, including failed attempts.'}[metric]
            self.save(fig,'context_efficiency_'+metric,title+' relative to all-refresh',scope+' SWE-bench Verified on each principal backbone at its supported caps; every cell compares a method with all-refresh on the same backbone and cap. '
                'Both panels share one color scale centered at 1, with blue faster and red slower. Qwen3-1.7B runs only at 32K, so its 128K row is hatched',
                'The two caps are separate configurations, and the figure makes no claim about how the ratios change with prefix length. Prefill, decode and whole-agent ratios measure different scopes and are shown on separate pages.')

    def factorial_maps(self):
        d=self.read('factorial.csv');budgets=sorted(d.budget.unique());libs=['greedy','uniform','staggered','independent'];ints=[128,512,2048,0]
        fig,axes=plt.subplots(2,3,figsize=(8.05,6.4));mats=[]
        for budget in budgets:
            q=d[d.budget==budget];success=[];speed=[]
            for lib in libs:
                aa=[];tt=[]
                for interval in ints:
                    r=q[(q.library==lib)&(q.interval==interval)].set_index('warm');yes=r.loc[True];no=r.loc[False];aa.append(yes.success_pct-no.success_pct);tt.append(no.mean_e2e_s/yes.mean_e2e_s)
                success.append(aa);speed.append(tt)
            mats.append((success,speed))
        norms=[th.norm_for([np.round(mm[i],1 if i==0 else 3) for mm in mats],c) for i,c in ((0,0),(1,1))]
        for j,budget in enumerate(budgets):
            for i,(arr,fmt,center) in enumerate([(mats[j][0],'+.1f',0),(mats[j][1],'.3f',1)]):
                title=f'β={budget:g}: '+('success change (pp)' if i==0 else 'time ratio (×)')
                im=self.heat(axes[i,j],np.round(arr,1 if i==0 else 3),libs if j==0 else [],['128','512','2048','Call'],title,'RdBu',fmt=fmt,center=center,norm=norms[i],cbar=(j==len(budgets)-1))
                if i==1:axes[i,j].set_xlabel('Segment length Q')
                else:axes[i,j].set_xticklabels([])
        title='Warm-start effects across all 96 factorial configurations';fig.suptitle(title,y=.996,fontsize=12);fig.subplots_adjust(left=.14,right=.95,top=.86,bottom=.12,wspace=.12,hspace=.3)
        self.save(fig,'factorial_discrete_interactions',title,
            'Warm start raises SWE-bench Verified success in all 48 matched pairs, by 0.6 to 2.6 percentage points, and shortens mean time per attempt by 1.0 to 1.9%. '
            'Qwen3-4B-Instruct-2507 at 128K, 500 tasks. Each cell compares warm start on and off at the same budget, decision interval and mask library, covering all 96 factorial configurations. Top: success with warm start minus success without it. Bottom: mean end-to-end time without warm start divided by mean time with it, so values above 1 mean warm start is faster. '
            'Libraries are ordered greedy, uniform, staggered and independent in every panel, and Q=call denotes call-only decisions. Each metric shares one centered color scale across the three budgets',
            'Matched pairs hold every other factor fixed, so each cell isolates the warm-start effect at one setting. The effect varies with budget, interval and library, which an average over the factorial would hide.',('factorial.csv',))

    def continuation(self):
        d=self.read('continuation.csv')
        if d.empty:return
        methods=['full','strongest_static','ic_trained','latent_hs','hisa_air','retopk_index','air']
        for col,label,stem in [('success_pct','Continuation success (%)','success'),('mean_e2e_s','Timed continuation seconds','time')]:
            title='Long-history continuation: '+('task success' if stem=='success' else 'complete remaining time');fig,axes=self.five_panels(title,height=6.5,top=.81)
            for ax,b in zip(axes,BENCHES):
                for m in methods:
                    q=d[(d.benchmark==b)&(d.method==m)].sort_values('phi');ax.plot(q.phi,q[col],color=COLORS[m],marker=MARKERS.get(m,'o'),lw=1.8 if m=='air' else 1.2,markersize=6 if m=='air' else 4)
                ax.set_xticks([.6,.75,.9]);ax.set_xlabel('Prefix occupancy φ',fontsize=9);ax.set_ylabel(label,fontsize=9);ax.set_title(BN[b],fontsize=10);ax.tick_params(labelsize=9);self.style(ax)
            handles=self.legend_handles(methods)
            for h,m in zip(handles,methods):
                if m=='strongest_static':h.set_label('Frozen static reference')
            fig.legend(handles=handles,loc='upper center',ncol=3,frameon=False,bbox_to_anchor=(.52,.955),fontsize=8.5)
            lead={'success':'In long-history continuations, AIR\'s success exceeds the strongest feasible static comparator in 12 of the 15 population and occupancy bands and ties it in 3, but stays below all-refresh in 5 bands (all three τ² airline bands and two Terminal-Bench 2.0 bands). ',
                  'time':'In long-history continuations, AIR finishes the remaining work 4 to 10% faster than all-refresh in every band and within 2.2% of the strongest feasible static comparator. '}[stem]
            self.save(fig,'continuation_occupancy_'+stem,title,lead+
                'Qwen3-4B-Instruct-2507 at 128K. Every method resumes from the same all-refresh snapshot of each eligible task once the prefix fills a fraction φ={0.60,0.75,0.90} of usable context. Success and time cover only the continuation; the shared burn-in is reported separately. '
                'The static comparator is the one frozen from the full-episode comparison. Episodes that end before a band are not eligible for it, so each band has its own task population',
                'Shared starting histories make the methods directly comparable within each band. Differences across bands also reflect which tasks reach that occupancy. These continuation results complement the full-episode benchmarks and use different populations.',('continuation.csv','continuation_attrition.csv'))

    def paid_probe(self):
        d=self.read('paid_probe.csv')
        if d.empty:return
        d=d[(d.model=='qwen4')&(d.cap==131072)];intervals=[128,512,2048,0]
        styles=[('off','stochastic','#1f77b4','o','--'),('on','stochastic','#d62728','o','-'),('off','argmax','#1f77b4','s',':'),('on','argmax','#d62728','s','-.')]
        for col,label,stem in [('success_pct','Agent success (%)','success'),('index_cost','Normalized index + control cost','cost')]:
            title='Probe, decision frequency and deployment: '+('task success' if stem=='success' else 'complete indexing cost');fig,axes=self.five_panels(title,height=6.5,top=.84)
            for ax,b in zip(axes,BENCHES):
                for probe,deploy,c,mark,ls in styles:
                    q=d[(d.benchmark==b)&(d.probe==probe)&(d.deployment==deploy)].set_index('interval').loc[intervals];ax.plot(range(4),q[col],color=c,marker=mark,ls=ls,lw=1.4,markersize=4.5)
                ax.set_xticks(range(4),['128','512','2048','Call'],rotation=20);ax.set_xlabel('Causal segment length Q',fontsize=9);ax.set_ylabel(label,fontsize=9);ax.set_title(BN[b],fontsize=10);ax.tick_params(labelsize=8.8);self.style(ax)
                if col=='index_cost':ax.axhline(.5,color='#555e65',ls=':',lw=.8)
            handles=[Line2D([],[],color=c,marker=mark,ls=ls,label=f'Probe {probe}; {deploy}') for probe,deploy,c,mark,ls in styles]
            fig.legend(handles=handles,loc='upper center',ncol=2,frameon=False,bbox_to_anchor=(.52,.95),fontsize=8.8)
            lead={'success':'Stochastic deployment scores higher than argmax deployment in 36 of 40 matched settings and ties in the rest, by 1.0 point on average, and the paid probe raises or matches success in every setting. ',
                  'cost':'The paid probe raises complete index cost by about 0.02 at Q=512, 2048 and call-only, and by 0.03 at Q=128, where probe-on candidates exceed the cost tolerance. '}[stem]
            self.save(fig,'paid_probe_deployment_'+stem,title,lead+
                'Qwen3-4B-Instruct-2507 at 128K. The sixteen candidates cross probe off and on, decision intervals Q=128, 512 and 2048 tokens and call-only decisions, and stochastic or argmax deployment, on all five populations. '
                'Probe cost includes embeddings, native-prefix processing and indexer work. Probe-off Q=512 with stochastic deployment is the deployed AIR controller. In the cost view the dotted line marks the budget β=0.50; feasibility is decided on fitting data, separately from these final-population means',
                'The contrasts price extra state at each decision frequency. Success and complete index cost are shown on separate pages; end-to-end time appears in the decision-interval figure.',('paid_probe.csv',))

    def composition_complete(self):
        selectors=[('Flat',('full','strongest_static','air')),('HISA',('hisa_full','hisa_static','hisa_air')),('MISA 4',('misa_h4','misa_static','misa_air')),('LongCat HI',('ls_hi','ls_hi_static','ls_hi_air'))]
        policies=[('All-refresh','#7e8891','s'),('Static','#1f77b4','o'),('AIR','#d62728','*')];d=self.subset()
        for metric,label in [('success','Agent success (%)'),('speedup','Within-selector speedup (×)')]:
            title='Selector × scheduler composition: '+('task success' if metric=='success' else 'complete-agent speedup');fig,axes=self.five_panels(title,height=6.5,top=.84)
            for ax,b in zip(axes,BENCHES):
                for k,(selector,methods) in enumerate(selectors):
                    rr=[self.row(d,b,m) for m in methods];base=rr[0].mean_e2e_s
                    values=[r.success_pct if metric=='success' else base/r.mean_e2e_s for r in rr]
                    ax.plot([k]*3,values,color='#bac2c7',lw=.8,zorder=1)
                    for i,(v,(lab,c,mk)) in enumerate(zip(values,policies)):ax.scatter(k+(i-1)*.07,v,color=c,marker=mk,s=68 if lab=='AIR' else 37,edgecolors='white',linewidths=.4,zorder=3)
                ax.set_xticks(range(4),[x[0] for x in selectors],rotation=25,ha='right');ax.set_xlim(-.4,3.4);ax.set_ylabel(label,fontsize=9);ax.set_title(BN[b],fontsize=10);ax.tick_params(labelsize=8.8);self.style(ax)
                if metric=='speedup':ax.axhline(1,color='#6b7881',ls=':',lw=.7)
            fig.legend(handles=[Line2D([],[],color=c,marker=mk,ls='none',label=lab,markersize=8 if lab=='AIR' else 5) for lab,c,mk in policies],loc='upper center',ncol=3,frameon=False,bbox_to_anchor=(.52,.945),fontsize=9)
            lead={'success':'AIR scheduling beats static scheduling on every population with the flat selector (+2.2 to +5.4 points), but with HISA, four-head MISA and LongCat HI it helps on some populations and hurts on others, from -2.5 to +3.4 points. ',
                  'speedup':'AIR scheduling is 1.05 to 1.11 times as fast as all-refresh with the flat selector and up to 1.06 times with the other selectors. In 10 of the 15 cells for HISA, four-head MISA and LongCat HI, the selected static schedule is the selector\'s own all-refresh (R=36), so its speedup is 1.00. '}[metric]
            self.save(fig,'complete_selector_scheduler_'+metric,title,lead+
                'Qwen3-4B-Instruct-2507 at 128K. Four selectors (flat, HISA, four-head MISA and LongCat HI) are each run with all-refresh, with the static schedule selected for that selector, and with AIR, on every population. '
                'Success is the percentage of attempts solved; speedup divides the same selector\'s all-refresh mean end-to-end time by the schedule\'s mean time. Thin vertical segments group the three schedules of one selector',
                'Speedups are normalized within each selector and cannot rank absolute runtime across selectors. Read the success and speedup pages together, since several compositions gain time while losing success.')

    def architecture_amortization(self):
        d=self.read('longcat_track.csv')
        if d.empty:return
        methods=['longcat_sparse','longcat_sparse_air'];names={'longcat_sparse':'Adapted LongCat sparse','longcat_sparse_air':'Adapted LongCat sparse + AIR'};colors={'longcat_sparse':'#1f77b4','longcat_sparse_air':'#d62728'}
        fig,axes=plt.subplots(1,2,figsize=(12,5.8));y=np.arange(len(BENCHES))
        for k,m in enumerate(methods):
            q=d[d.method==m].set_index('benchmark').loc[BENCHES];ref=d[d.method=='arch_full'].set_index('benchmark').loc[BENCHES]
            yy=y+(k-.5)*.16;be=q.break_even_episodes.astype(float)
            finite=np.isfinite(be)&(be>0)
            axes[0].scatter(be[finite],yy[finite],color=colors[m],s=44,marker='o' if k==0 else '*',label=names[m])
            for xx,yyy in zip(be[finite],yy[finite]):axes[0].annotate(f'{xx:,.0f}',(xx,yyy),xytext=(5,0),textcoords='offset points',va='center',fontsize=8)
            delta=q.success_pct-ref.success_pct
            axes[1].scatter(delta,yy,color=colors[m],s=44,marker='o' if k==0 else '*')
        axes[0].set_xscale('log');axes[0].set_xlabel('Episodes to repay preparation GPU time');axes[0].margins(x=.4);axes[0].set_title('Model-serving resource amortization')
        axes[1].axvline(0,color='#7d868d',ls='--',lw=.8);axes[1].set_xlabel('Success change from unadapted all-refresh (pp)');axes[1].set_title('Quality after model adaptation')
        for ax in axes:ax.set_yticks(y,[BN[b] for b in BENCHES]);ax.invert_yaxis();self.style(ax,False)
        fig.legend(handles=[Line2D([],[],color=colors[m],marker='o' if k==0 else '*',linestyle='none',label=names[m]) for k,m in enumerate(methods)],loc='lower center',ncol=2,frameon=False)
        title='Backbone adaptation has a separate preparation cost'
        fig.suptitle(title,y=.99);fig.subplots_adjust(left=.17,right=.97,top=.85,bottom=.18,wspace=.6)
        self.save(fig,'architecture_preparation_amortization',title,
            'Full LongCat adaptation costs 180 GPU-hours of training (192 with AIR), which the faster adapted model repays only after about 6,400 to 12,900 attempts, and it changes success by -1.2 to +1.3 points against the unadapted all-refresh model. '
            'Qwen3-4B-Instruct-2507 at 128K, a separate track in which the backbone itself is retrained. Left: upfront training GPU-seconds divided by the model-serving GPU-seconds saved per attempt, assuming one serving GPU as stated in the study registry; tool and user-simulator time are excluded. '
            'Right: success change from the unadapted all-refresh checkpoint, in percentage points',
            'This track changes the backbone, so it is reported apart from the frozen-backbone comparisons. The table gives the preparation GPU-hours and model-time savings behind each break-even count.',('longcat_track.csv',))

    def run(self):
        self.family_atlas();self.latency_rankings();self.quality_delta()
        self.phase_stacks();self.two_cap_scaling();self.factorial_maps();self.continuation();self.paid_probe();self.composition_complete();self.architecture_amortization();self.family_detail_pages()
        (self.out/'manifest.json').write_text(json.dumps(self.manifest,indent=2,ensure_ascii=False)+'\n')
        (self.out/'captions.md').write_text('# Figure captions\n\n'+'\n\n'.join(f"## {r['id']}. {r['title']}\n\n{r['caption']}\n\n{r['explanation']}" for r in self.manifest)+'\n')
        print(f'Added {len(EXT_STEMS)} figures; {len(self.manifest)} total manifest entries.')

if __name__=='__main__':
    ap=argparse.ArgumentParser(description=__doc__);ap.add_argument('--root',type=Path,default=ROOT);args=ap.parse_args();ExtensionPlotter(args.root).run()


==> figures/package_src/plot_training_extended.py <==
"""Additional training displays from unchanged raw trajectories."""
import json
from pathlib import Path
import numpy as np
import pandas as pd
import matplotlib.pyplot as plt
from matplotlib.lines import Line2D
from plot_all import Plotter, MN, MC

ROOT=Path(__file__).resolve().parents[1]

def main():
    p=Plotter(ROOT);p.manifest=json.loads((ROOT/'figures/manifest.json').read_text());p._counter=len(p.manifest)
    d=pd.read_csv(ROOT/'data/training.csv');d=d[(d.cap==131072)&(d.domain=='repair')]
    models=['qwen4','qwen8','gemma','minimax']
    fig,axes=plt.subplots(4,2,figsize=(8,9))
    for row,m in enumerate(models):
      sub=d[d.model==m]
      for col,(metric,lab) in enumerate([('validation_success','Validation success (%)'),('cost','Normalized index/control cost')]):
        ax=axes[row,col]
        for _,g in sub.groupby('seed'):
          ax.plot(g.rollouts/1000,g[metric],color=MC[m],alpha=.18,lw=.6)
        g=sub.groupby('rollouts')[metric].mean()
        ax.plot(g.index/1000,p.smooth(g),color=MC[m],lw=2)
        if col==1:ax.axhline(.5,color='#6a7077',ls='--',lw=.8)
        ax.set_title(MN[m]);ax.set_ylabel(lab);ax.set_xlabel('Training rollouts (thousands)');p.style(ax)
    fig.suptitle('Controller learning at the 128K cap',y=.998)
    fig.tight_layout(rect=(0,0,1,.976),h_pad=1.3)
    p.save(fig,'training_long_context_families','Controller learning across families at 128K',
      'At 128K, every backbone\'s repair controller raises validation success while cutting normalized index and control cost from 0.79 to 0.44 to 0.45, below the 0.50 budget (dashed). Repair-controller training for the four backbones supported at 128K. Faint lines are the three seeds; solid lines are seed means smoothed with a causal exponential moving average (α=0.18). Each backbone has its own fitting data, cost normalization and controller.',
      'These curves follow learned candidates on validation data; deployment then selects among checkpoints with the validation rule, and final test tasks enter neither step. The Qwen3-8B configuration uses YaRN with factor 4 at 128K.',('training.csv',))
    q=d[d.model=='qwen4'];fig,axes=plt.subplots(2,2,figsize=(12,7.5));colors=['#1f77b4','#2ca02c','#d62728']
    for (seed,g),color in zip(q.groupby('seed'),colors):
      g=g.sort_values('rollouts');cost=p.smooth(g.cost);val=p.smooth(g.validation_success)
      probs=g[[f'p{i}' for i in range(5)]].to_numpy();entropy=-(np.where(probs>0,probs*np.log(np.maximum(probs,1e-12)),0)).sum(axis=1)
      axes[0,0].plot(cost,val,color=color,alpha=.8,lw=1.1)
      for ix,marker in [(0,'o'),(48,'s'),(96,'*')]:axes[0,0].scatter(cost[ix],val[ix],s=46,marker=marker,color=color,zorder=3)
      axes[0,1].plot(g.rollouts/1000,entropy,color=color,alpha=.16,lw=.6);axes[0,1].plot(g.rollouts/1000,p.smooth(entropy),color=color,lw=1.6)
      axes[1,0].plot(g.rollouts/1000,g.mean_refresh_fraction,color=color,alpha=.16,lw=.6);axes[1,0].plot(g.rollouts/1000,p.smooth(g.mean_refresh_fraction),color=color,lw=1.6)
      axes[1,1].step(g.rollouts/1000,g.dual,where='post',color=color,lw=1.4,label=f'Seed {seed}')
    axes[0,0].axvline(.5,color='#6a7077',ls='--',lw=.8)
    axes[0,0].set(xlabel='Normalized index/control cost',ylabel='Validation success (%)',title='Cost-success learning path')
    axes[0,1].set(xlabel='Training rollouts (thousands)',ylabel='Action entropy (nats)',title='Refresh-budget diversity')
    axes[1,0].set(xlabel='Training rollouts (thousands)',ylabel='Expected Full-layer fraction',title='Allocation across the refresh menu')
    axes[1,1].set(xlabel='Training rollouts (thousands)',ylabel='Dual multiplier',title='Discrete constraint-price updates')
    for ax in axes.flat:p.style(ax)
    handles=[Line2D([],[],color=c,lw=2,label=f'Seed {seed}') for seed,c in zip(sorted(q.seed.unique()),colors)]
    handles += [Line2D([],[],color='#333333',linestyle='none',marker=m,label=t) for m,t in [('o','0 rollouts'),('s','6,144 rollouts'),('*','12,288 rollouts')]]
    fig.legend(handles=handles,loc='lower center',ncol=6,frameon=False,fontsize=8)
    fig.suptitle('Joint policy and constraint dynamics',y=.995);fig.subplots_adjust(left=.08,right=.99,top=.92,bottom=.14,hspace=.37,wspace=.28)
    p.save(fig,'training_joint_dynamics','Joint policy and constraint dynamics',
      'Training moves each seed from high cost toward the budget while raising validation success, and the policy keeps a mixed allocation over the refresh menu. Qwen3-4B-Instruct-2507 repair-controller training at 128K. The path panel links validation success and cost for each seed, with markers at 0, 6,144 and 12,288 rollouts. Entropy uses all five action probabilities, and the Full-layer fraction uses the refresh menu R={3,5,9,18,36}. The dual panel shows the raw discrete updates; other solid curves use an exponential moving average (α=0.18).',
      'All four views come from the same training rows. A checkpoint with high success can still exceed the budget, so the path panel is read together with the cost bound used for selection; entropy describes the policy and plays no role in selection.',('training.csv',))
    # Cross-domain learning diagnostics reuse exactly the retained seed records.
    all_d=pd.read_csv(ROOT/'data/training.csv')
    domains=['repair','terminal','retail','airline','telecom']
    labels={'repair':'Repair fitting','terminal':'Terminal fitting','retail':'Retail fitting','airline':'Airline fitting','telecom':'Telecom fitting'}
    colors=['#1f77b4','#d62728','#2ca02c','#9467bd','#ff7f0e']
    q=all_d[(all_d.model=='qwen4')&(all_d.cap==131072)].copy()
    prob=q[[f'p{i}' for i in range(5)]].to_numpy()
    q['entropy']=-(prob*np.log(np.maximum(prob,1e-12))).sum(axis=1)
    q['cost_excess']=q.cost-.5
    q.to_csv(ROOT/'data/training_visual_diagnostics.csv',index=False)
    fig,axes=plt.subplots(3,2,figsize=(8,8.3))
    diagnostics=[('reward','Terminal reward (%)'),('cost','Index/control cost / C0'),('cost_excess','Cost minus budget'),('dual','Dual multiplier'),('entropy','Action entropy (nats)'),('mean_refresh_fraction','Mean Full-layer fraction')]
    for ax,(metric,lab) in zip(axes.flat,diagnostics):
      for dom,color in zip(domains,colors):
        sub=q[q.domain==dom]
        for _,g in sub.groupby('seed'):
          ax.plot(g.rollouts/1000,g[metric],color=color,alpha=.13,lw=.45)
        g=sub.groupby('rollouts')[metric].mean()
        ax.plot(g.index/1000,p.smooth(g),color=color,lw=1.5,label=labels[dom])
      if metric=='cost':ax.axhline(.5,color='#6a7077',ls='--',lw=.7)
      if metric=='cost_excess':ax.axhline(0,color='#6a7077',ls='--',lw=.7)
      ax.set(xlabel='Training rollouts (thousands)',ylabel=lab);p.style(ax)
    fig.legend(*axes[0,0].get_legend_handles_labels(),loc='lower center',ncol=3,frameon=False,fontsize=8)
    fig.suptitle('Optimization across separate fitting domains',fontsize=12,y=.995)
    fig.tight_layout(rect=(0,.075,1,.975),h_pad=1.5,w_pad=1.2)
    p.save(fig,'training_domain_diagnostics','Optimization across separate fitting domains',
      'Controllers trained separately on each of five fitting domains all converge to a cost near 0.44 to 0.46, below the shared 0.50 budget, and raise validation success by 5.7 to 9.7 points. Qwen3-4B-Instruct-2507 at 128K. Faint lines are seeds 11, 29 and 47; solid lines are the seed mean smoothed with a causal exponential moving average (α=0.18). Cost uses each domain\'s own normalization, cost excess keeps its sign, and entropy is computed from all five action probabilities before averaging over seeds.',
      'Each domain is an independent in-domain training study; the frozen repair controller used for transfer is trained only on the repair pool, and final test tasks enter no curve. The dual line is smoothed here for comparison, while the joint-dynamics figure shows its raw updates. Reward levels differ across domains because the tasks differ, so they do not rank the domains.',('training.csv','training_visual_diagnostics.csv'))
    fig,axes=plt.subplots(5,2,figsize=(8,9.7),gridspec_kw={'width_ratios':[1.05,1]})
    import air_theme as th
    palette=[th.SEQUENTIAL(v) for v in (.18,.36,.55,.74,.92)]
    for row,(dom,color) in enumerate(zip(domains,colors)):
      sub=q[q.domain==dom]
      for _,g in sub.groupby('seed'):
        axes[row,0].plot(g.rollouts/1000,g.validation_success,color=color,alpha=.17,lw=.5)
      g=sub.groupby('rollouts').mean(numeric_only=True)
      axes[row,0].plot(g.index/1000,p.smooth(g.validation_success),color=color,lw=1.7)
      arr=np.column_stack([p.smooth(g[f'p{i}']) for i in range(5)])
      arr/=arr.sum(axis=1,keepdims=True)
      axes[row,1].stackplot(g.index/1000,*arr.T,colors=palette,lw=0)
      axes[row,0].set_ylabel('Validation success (%)');axes[row,1].set_ylabel('Budget frequency')
      axes[row,1].set_ylim(0,1);axes[row,1].set_yticks([0,.5,1])
      axes[row,0].set_title(labels[dom],loc='left',fontsize=10)
      for ax in axes[row]:
        p.style(ax);ax.set_xlabel('Training rollouts (thousands)' if row==4 else '')
        if row<4:ax.tick_params(labelbottom=False)
    from matplotlib.patches import Patch
    fig.legend(handles=[Patch(facecolor=c,label=f'R={r}') for c,r in zip(palette,[3,5,9,18,36])],loc='lower center',ncol=5,frameon=False,fontsize=8)
    fig.suptitle('Validation and budget allocation by fitting domain',fontsize=12,y=.995)
    fig.tight_layout(rect=(0,.035,1,.975),h_pad=1.15,w_pad=1.4)
    p.save(fig,'training_domain_budget_allocation','Validation and budget allocation by fitting domain',
      'In every fitting domain the controller ends with a similar refresh mix, placing about two thirds of its choices on R=9 and R=18, while validation success rises by 5.7 to 9.7 points. Separately fitted Qwen3-4B-Instruct-2507 controllers at 128K; each row shows one domain with the same three seeds in both panels. Faint lines are raw validation values; the solid line and stacked frequencies are seed means smoothed with a causal exponential moving average (α=0.18). The menu is R={3,5,9,18,36}.',
      'The right panel shows how often each refresh count is chosen. Similar frequencies can produce different success, because the controller chooses refresh counts at different moments in different domains and the fitting populations differ.',('training.csv',))
    (ROOT/'figures/manifest.json').write_text(json.dumps(p.manifest,indent=2,ensure_ascii=False)+'\n')
    print('Added four training figures from unchanged raw data.')

if __name__=='__main__':main()


==> figures/package_src/plot_visual_studies.py <==
#!/usr/bin/env python3
"""Manuscript-width visual studies drawn from the files in data/."""
from pathlib import Path
import argparse,json
import numpy as np
import pandas as pd
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib.lines import Line2D
from matplotlib.patches import Patch
from plot_all import Plotter,ROOT,BN,COLORS,SHORT,MARKERS

BENCHES=['swe','terminal','retail','airline','telecom']
METHODS=['strongest_static','ic_trained','hisa_air','retopk_index','air']
PREFIX_METHODS=['full','strongest_static','air']
COLORS.setdefault('misa_h4','#ff7f0e')
plt.rcParams.update({'font.size':8,'axes.labelsize':8,'axes.titlesize':8.5,'xtick.labelsize':7.3,'ytick.labelsize':7.3,'legend.fontsize':7.3,'figure.titlesize':10,'lines.linewidth':1.3})

class VisualPlotter(Plotter):
    def __init__(self,root):
        super().__init__(root);path=self.out/'manifest.json'
        self.manifest=json.loads(path.read_text()) if path.exists() else []
        self.manifest=[r for r in self.manifest if not r['stem'].startswith('vis_')]
        self._counter=len(self.manifest)
    def save(self,fig,stem,title,caption,explanation,inputs):
        self._counter+=1;stem='vis_'+stem
        for ext in ['pdf','png']:
            f=self.out/f'{stem}.{ext}';tmp=f.with_suffix(f.suffix+'.tmp')
            fig.savefig(tmp,format=ext,dpi=300,bbox_inches='tight',pad_inches=.04);tmp.replace(f)
        plt.close(fig)
        self.manifest.append(dict(id=f'F{self._counter:02d}',stem=stem,title=title,caption=caption.rstrip('. ')+'.',explanation=explanation,datafiles=['data/'+i for i in inputs],pdf='figures/'+stem+'.pdf',png='figures/'+stem+'.png'))
    def five(self,height=6.1):
        fig,axes=plt.subplots(3,2,figsize=(7.1,height))
        fig.subplots_adjust(left=.105,right=.985,top=.945,bottom=.065,hspace=.64,wspace=.32)
        for ax,b in zip(axes.flat,BENCHES):ax.set_title(BN[b],loc='left');self.style(ax,False)
        axes.flat[5].axis('off');return fig,axes
    def legend(self,ax,methods,note='',lines=True):
        handles=[Line2D([],[],color=COLORS[m],marker=MARKERS.get(m,'o'),lw=1.5 if lines else 0,markersize=5,label=SHORT[m]) for m in methods]
        ax.legend(handles=handles,loc='upper left',frameon=False,fontsize=7.5,borderaxespad=0,handlelength=2.3)
        if note:ax.text(0,-.03,note,transform=ax.transAxes,fontsize=7.2,va='top',linespacing=1.5)
    def yield_sweeps(self):
        d=self.read('visual_resource_sweeps.csv');fig,axes=self.five(6.7)
        families=[('AIR expected-cost budget','air','*'),('IndexCache Full layers','strongest_static','o'),('MISA active heads','misa_h4','s')]
        refs=['full','strongest_static','ic_trained','hisa_air','retopk_index']
        for ax,b in zip(axes.flat,BENCHES):
            bb=d[d.benchmark==b]
            for family,color,mk in families:
                q=bb[bb.sweep_family==family].sort_values('sweep_value')
                ax.plot(q.successes_per_hour,q.success_pct,color=COLORS[color],marker=mk,ms=6 if color=='air' else 3.7,lw=1.5 if color=='air' else .95,zorder=3)
            for m in refs:
                q=bb[bb.method==m].iloc[0];ax.scatter(q.successes_per_hour,q.success_pct,color=COLORS[m],marker=MARKERS.get(m,'o'),s=38,edgecolor='white',lw=.5,zorder=5)
            # Boundary is explicitly restricted to the displayed settings.
            xx=bb.successes_per_hour.to_numpy();yy=bb.success_pct.to_numpy()
            nd=[i for i in range(len(bb)) if not np.any((xx>=xx[i])&(yy>=yy[i])&((xx>xx[i])|(yy>yy[i])))]
            qq=bb.iloc[nd].drop_duplicates(['successes_per_hour','success_pct']).sort_values('successes_per_hour')
            ax.plot(qq.successes_per_hour,qq.success_pct,ls=':',lw=.8,color='#525b61',zorder=1)
            ax.set_xlabel('Successful tasks / hour ↑');ax.set_ylabel('Attempt success (%) ↑');ax.margins(.10,.16)
        leg=axes.flat[5]
        handles=[Line2D([],[],color=COLORS[c],marker=m,markersize=5,label={'air':'AIR: β = 0.35, 0.50, 0.70','strongest_static':'Fixed IndexCache: R = 3, 5, 9, 18, 36','misa_h4':'MISA: 1, 2, 4, 8 heads'}[c]) for _,c,m in families]
        handles += [Line2D([],[],color=COLORS[m],marker=MARKERS.get(m,'o'),linestyle='none',markersize=5,label=SHORT[m]) for m in refs]
        leg.legend(handles=handles,loc='upper left',frameon=False,fontsize=7,handlelength=1.5,borderaxespad=0,labelspacing=.5)
        leg.text(0,-.30,'Dotted: nondominated displayed settings.\nComplete seconds per success = 3600 / yield.\nFailures consume time in both metrics.',fontsize=7.1,transform=leg.transAxes,va='top',linespacing=1.5)
        self.save(fig,'success_resource_sweeps','Success and useful throughput across controlled method sweeps',
          'AIR at β=0.50 gives the most successful tasks per hour of the 17 plotted settings on SWE-bench Verified and ranks second on τ² telecom, but HISA + AIR, training-aware IndexCache and other settings give more on Terminal-Bench 2.0 and τ² airline. '
          'Qwen3-4B-Instruct-2507 at 128K. Each panel plots success (percent of attempts) against successful tasks per hour, 3,600 times all successful attempts divided by all elapsed seconds, so failed attempts count through their time. '
          'Lines join one controlled sweep each: AIR budgets β={0.35,0.50,0.70}, fixed IndexCache refresh counts R={3,5,9,18,36} and MISA active heads h={1,2,4,8}. Separate markers show the strongest feasible static policy, all-refresh, training-aware IndexCache, HISA + AIR and the indexer adaptation of ReTopK; the dotted line joins settings that no other displayed setting beats on both axes',
          'Seconds per successful task is the reciprocal of this yield, so the two give the same ranking. A point moves right through higher success, shorter attempts or both. The AIR budget variants and sweep points are evaluated settings; only β=0.50 is the validation-selected deployment.',('visual_resource_sweeps.csv',))
    def paired_quantiles(self):
        d=self.read('visual_paired_quantiles.csv');fig,axes=self.five()
        for ax,b in zip(axes.flat,BENCHES):
            for m in METHODS:
                q=d[(d.benchmark==b)&(d.method==m)].sort_values('quantile')
                ax.plot(q['quantile']*100,q.paired_speedup,color=COLORS[m],lw=1.7 if m=='air' else 1)
                ax.scatter(50,q.ratio_of_means.iloc[0],color=COLORS[m],marker='D',s=17,zorder=4,edgecolor='white',lw=.25)
            ax.axhline(1,color='#8f989f',ls=':',lw=.7);ax.set_xlim(0,100);ax.set_xticks([0,25,50,75,100]);ax.set_xlabel('Paired-attempt percentile');ax.set_ylabel('End-to-end speedup (×)')
        self.legend(axes.flat[5],METHODS,'Lines: quantiles of paired time ratios.\nDiamonds: ratio of mean times,\nplaced at the midpoint for comparison.\nAll tasks and all trials are included.',True)
        self.save(fig,'paired_speedup_quantiles','Paired timing distributions and aggregate speedup',
          'For AIR, the median paired speedup over all-refresh and the ratio of mean times agree to within 0.01 on every population (for example 1.06 and 1.05 on SWE-bench Verified), so long episodes do not distort its aggregate speedup. '
          'Qwen3-4B-Instruct-2507 at 128K. Curves show quantiles of the per-attempt ratio of all-refresh time to method time, pairing the same task and trial, over all attempts including failures and all four τ² trials. '
          'Diamonds show each method\'s ratio of mean all-refresh time to mean method time and are drawn at the 50th percentile for reference. Curves are unsmoothed and carry no confidence intervals',
          'A median of paired ratios weights each attempt equally, while a ratio of means weights long episodes more; a gap between curve and diamond shows how much long episodes drive a method\'s aggregate speedup.',('visual_paired_quantiles.csv','visual_paired_records.csv'))
    def paired_outcomes(self):
        d=self.read('visual_paired_outcomes.csv');methods=['strongest_static','ic_trained','hisa_air','retopk_index'];cats=['Both succeed','AIR only','Comparator only','Both fail']
        fig,(ax,ax2)=plt.subplots(1,2,figsize=(7.1,7.1),gridspec_kw={'width_ratios':[1.35,1]},sharey=True)
        colors=['#1f77b4','#17becf','#ff7f0e','#dfe3e7'];y=0;labels=[];yticks=[]
        for b in BENCHES:
            for m in methods:
                q=d[(d.benchmark==b)&(d.method==m)].set_index('outcome_group').loc[cats];left=0
                for cat,c in zip(cats,colors):
                    v=float(q.loc[cat,'fraction_pct']);ax.barh(y,v,left=left,color=c,height=.72,edgecolor='white',lw=.35)
                    if v>=6:ax.text(left+v/2,y,f'{v:.0f}',ha='center',va='center',fontsize=6.5,color='#134a70')
                    left+=v
                a=100*q.air_failure_time_fraction.iloc[0];v=100*q.comparator_failure_time_fraction.iloc[0]
                ax2.plot([a,v],[y,y],color='#a5adb4',lw=1.2);ax2.scatter(v,y,c=COLORS[m],s=23,marker=MARKERS.get(m,'o'));ax2.scatter(a,y,c=COLORS['air'],s=35,marker='*',zorder=3)
                labels.append(SHORT[m]);yticks.append(y);y+=1
            for aa in [ax,ax2]:aa.axhline(y-.5,color='#d6dce1',lw=.7)
            y+=.75
        ax.set_yticks(yticks,labels);ax.tick_params(axis='y',length=0,labelsize=7);ax2.tick_params(axis='y',length=0);ax.invert_yaxis();ax.set_xlim(0,100);ax.set_xlabel('Share of all paired attempts (%)');ax.set_title('Paired outcomes',loc='left');ax2.set_title('Elapsed time spent on\nunsuccessful attempts',loc='left');ax2.set_xlabel('Share of method elapsed time (%)')
        ax2.grid(axis='x',alpha=.65);ax2.set_axisbelow(True)
        for i,b in enumerate(BENCHES):
            yy=i*4.75-.60;ax.text(0,yy,BN[b],fontsize=7.5,ha='left',va='bottom')
        fig.legend(handles=[Patch(color=c,label=l) for c,l in zip(colors,cats)]+[Line2D([],[],marker='*',color=COLORS['air'],ls='',label='AIR time share',ms=7)],loc='lower center',ncol=3,frameon=False,fontsize=7,bbox_to_anchor=(.52,.008))
        fig.subplots_adjust(left=.21,right=.985,top=.94,bottom=.115,wspace=.28)
        self.save(fig,'paired_outcome_resource_accounting','Outcome disagreements and the resources consumed by failures',
          'On every population, AIR solves 2.2 to 5.4% of attempts that the strongest feasible static policy fails and loses none that it solves; against training-aware IndexCache, HISA + AIR and ReTopK, AIR-only and comparator-only outcomes are both small, and HISA + AIR or IndexCache solve more on τ² airline. '
          'Qwen3-4B-Instruct-2507 at 128K, pairing AIR with each comparator on the same task and trial. Left: percentage of attempts in each of four outcome groups (both succeed, AIR only, comparator only, both fail), summing to 100% before rounding. '
          'Right: the share of each method\'s total elapsed time spent on its failed attempts, with stars for AIR and the other marker for the comparator',
          'Failed attempts consume 43 to 75% of AIR\'s elapsed time, depending on the population, a little less than for the static comparator (47 to 77%). Most attempts end the same way under both methods, so a few disagreements decide the success differences. The shares describe these paired runs and carry no significance test.',('visual_paired_outcomes.csv','visual_paired_records.csv'))
    def workload(self):
        d=self.read('visual_workload_strata.csv');fig,axes=self.five()
        for ax,b in zip(axes.flat,BENCHES):
            for m in METHODS:
                q=d[(d.benchmark==b)&(d.method==m)].sort_values('stratum')
                ax.plot(q.reference_calls_mean,q.speedup_ratio_of_means,color=COLORS[m],marker=MARKERS.get(m,'o'),ms=5 if m=='air' else 3.5,lw=1.6 if m=='air' else .9)
                if m=='air':ax.fill_between(q.reference_calls_mean,q.paired_speedup_q25,q.paired_speedup_q75,color=COLORS[m],alpha=.13,lw=0)
            q=d[(d.benchmark==b)&(d.method=='air')].sort_values('stratum')
            ax.set_xlabel('Mean baseline invocation proxy in stratum');ax.set_ylabel('End-to-end speedup (×)');ax.tick_params(axis='x',labelsize=7);ax.axhline(1,ls=':',color='#9099a1',lw=.7)
            ax.text(.03,.97,'n = '+', '.join(map(str,q.n_attempts.tolist())),transform=ax.transAxes,va='top',fontsize=6.6,color='#4d5861')
        self.legend(axes.flat[5],METHODS,'Bins use all-refresh workload only.\nLines: ratio of mean paired times.\nAIR band: 25th–75th percentiles\nof per-attempt ratios.\nCounts include all outcomes.',True)
        self.save(fig,'invocation_stratified_efficiency','Efficiency depends on the retained episode workload',
          'AIR\'s speedup over all-refresh changes little with episode length: across five workload strata, its ratio of mean times stays between 1.05 and 1.05 on SWE-bench Verified, 1.03 and 1.05 on Terminal-Bench 2.0 and 1.09 and 1.12 on the τ² populations. '
          'Qwen3-4B-Instruct-2507 at 128K. Attempts are grouped into strata by quintiles of the all-refresh episode\'s tool-call count, with ties kept in one stratum, and every method uses the same strata. '
          'Lines give the ratio of mean end-to-end times within each stratum; the AIR ribbon spans the interquartile range of per-attempt ratios, so it need not be centered on the line. Strata include failed attempts',
          'Strata are fixed by the all-refresh episode before any method outcome is examined. Longer episodes carry more model work and more external waiting, and the two roughly balance for AIR, which keeps its speedup steady across strata.',('visual_workload_strata.csv','visual_paired_records.csv'))
    def wait_sensitivity(self):
        d=self.read('visual_wait_sensitivity.csv');fig,axes=self.five()
        for ax,b in zip(axes.flat,BENCHES):
            for m in METHODS:
                q=d[(d.benchmark==b)&(d.method==m)].sort_values('external_wait_multiplier')
                ax.plot(q.external_wait_multiplier,q.speedup,color=COLORS[m],lw=1.7 if m=='air' else 1)
                r=q[q.external_wait_multiplier==1].iloc[0];ax.scatter(1,r.speedup,color=COLORS[m],marker=MARKERS.get(m,'o'),s=27 if m=='air' else 15,zorder=4)
            ax.set_xscale('symlog',linthresh=.5,linscale=.5);ax.set_xticks([0,.5,1,2,4,8],['0','0.5','1','2','4','8']);ax.axvline(1,ls=':',color='#8d969e',lw=.8);ax.axhline(1,ls=':',color='#8d969e',lw=.7);ax.set_xlabel('External-wait multiplier');ax.set_ylabel('Complete-agent speedup (×)')
        self.legend(axes.flat[5],METHODS,'Multiplier 1: standard waits.\n0 removes tools / environment / user waits.\nOutcomes and model work stay fixed.\nOne agent works serially;\nserving load is unchanged.',True)
        self.save(fig,'external_wait_sensitivity','How external waiting limits complete-agent speedup',
          'External waiting caps AIR\'s whole-agent speedup: with external time removed, AIR is 1.16 times as fast as all-refresh on every population, at the standard waits it is 1.05 to 1.11 times as fast, and with four times the recorded wait it falls to 0.98 to 0.99 on SWE-bench Verified and Terminal-Bench 2.0. '
          'Qwen3-4B-Instruct-2507 at 128K. External waiting (tool, environment and user-simulator time, E) is scaled by twelve multipliers w from 0 to 8 (symmetric-log scale near zero), so each method\'s time is T(w) = M + wE with model time M; w=1 is the standard configuration. '
          'Success, model work and the number of external calls are the same at every multiplier, and serving concurrency and hardware are unchanged',
          'Faster inference matters less as external waiting grows. AIR\'s episodes carry slightly more external time than all-refresh on SWE-bench Verified and Terminal-Bench 2.0, so large wait multipliers make AIR slower there.',('visual_wait_sensitivity.csv','visual_wait_records.csv.gz','visual_paired_records.csv'))
    def prefix_components(self):
        d=self.read('visual_prefix_summary.csv');d=d[d.benchmark=='swe'];fig,axes=plt.subplots(3,2,figsize=(7.1,7.0))
        specs=[('prefill_s_per_invocation','Prefill seconds per\ninvocation proxy ↓'),('decode_tps','Decode tokens / second ↑'),('e2e_speedup','Agent speedup (×) ↑'),('index_cost','Normalized indexing cost ↓')]
        for ax,(col,label) in zip(axes.flat,specs):
            for m in PREFIX_METHODS:
                q=d[d.method==m].sort_values('prefix_tokens');ax.plot(q.prefix_tokens/1024,q[col],color=COLORS[m],lw=1.6 if m=='air' else 1)
            ax.set_ylabel(label);ax.set_xlabel('Actual prefix length (Ki tokens)');self.style(ax,False);ax.set_xticks([4,32,64,96,124]);ax.margins(x=.025)
        aa=d[d.method=='air'].sort_values('prefix_tokens');x=aa.prefix_tokens/1024
        components=[('index_key_cost','Key maintenance','#9eabb5'),('selection_cost','Selection','#d62728'),('controller_cost','Controller','#ff7f0e')]
        axes.flat[4].stackplot(x,*[aa[c] for c,_,_ in components],colors=[c for _,_,c in components],alpha=.85)
        axes.flat[4].set_ylabel('AIR analytic indexing cost');axes.flat[4].set_xlabel('Actual prefix length (Ki tokens)');axes.flat[4].set_xticks([4,32,64,96,124]);self.style(axes.flat[4]);axes.flat[4].margins(x=0)
        tc=[('remaining_time_s','Remaining model','#aec7e8'),('key_time_s','Key maintenance','#9eabb5'),('selection_time_s','Selection','#d62728'),('controller_time_s','Controller','#ff7f0e')]
        axes.flat[5].stackplot(x,*[aa[c] for c,_,_ in tc],colors=[c for _,_,c in tc],alpha=.85)
        axes.flat[5].set_ylabel('AIR model time (seconds)');axes.flat[5].set_xlabel('Actual prefix length (Ki tokens)');axes.flat[5].set_xticks([4,32,64,96,124]);self.style(axes.flat[5]);axes.flat[5].margins(x=0)
        for i,ax in enumerate(axes.flat):ax.set_title(chr(97+i)+') '+['Prefill','Decode','Whole agent','Analytic work','AIR analytic components','AIR elapsed components'][i],loc='left')
        handles=[Line2D([],[],color=COLORS[m],label='Static (source choice)' if m=='strongest_static' else SHORT[m],lw=1.5) for m in PREFIX_METHODS]+[Patch(color=c,label=l) for _,l,c in tc]
        fig.legend(handles=handles,loc='lower center',ncol=3,frameon=False,fontsize=7,bbox_to_anchor=(.5,0),columnspacing=1.1,handlelength=1.8)
        fig.subplots_adjust(left=.115,right=.985,top=.965,bottom=.135,hspace=.56,wspace=.34)
        self.save(fig,'prefix_phase_components','Actual-prefix sensitivity with a complete component ledger',
          'With the workload fixed and only the prefix length varied, AIR\'s speedup over all-refresh on SWE-bench Verified grows from 0.98 at 4,096 tokens to 1.20 at 126,976 tokens, because selection work grows with the prefix while key maintenance and controller work do not. '
          'Qwen3-4B-Instruct-2507 at 128K on SWE-bench Verified. Eleven prefix settings run from 4,096 to 126,976 tokens, keeping the 4,096-token generation reserve. Outputs, tool-call counts, success, external times and method decisions are the same at every prefix setting. '
          'Selection work and its time scale linearly with each episode\'s prefix ratio L/L0, prefill and decode shares follow a fixed mapping (α=0.285) anchored at the episode\'s own prefix L=L0, and decode throughput is total output tokens divided by total decode time. The stacked views show normalized index work and seconds separately.',
          'The study isolates how prefix length changes compute time with the workload held fixed; success at other context lengths is measured separately in the continuation study. HISA, MISA and ReTopK are left out because their aggregates do not separate all length-dependent work. The static setting is the one selected in the main comparison and is kept fixed at every prefix.',('visual_prefix_summary.csv','visual_prefix_records.csv.gz'))
    def prefix_benchmarks(self):
        d=self.read('visual_prefix_summary.csv');fig,axes=self.five()
        methods=[m for m in PREFIX_METHODS if m!='full']
        for ax,b in zip(axes.flat,BENCHES):
            for m in methods:
                q=d[(d.benchmark==b)&(d.method==m)].sort_values('prefix_tokens');ax.plot(q.prefix_tokens/1024,q.e2e_speedup,color=COLORS[m],lw=1.7 if m=='air' else 1)
            ax.axhline(1,ls=':',lw=.7,color='#8d969e');ax.set_xlabel('Actual prefix length (Ki tokens)');ax.set_ylabel('Complete-agent speedup (×)');ax.set_xticks([4,32,64,96,124]);ax.margins(.025,.12)
        self.legend(axes.flat[5],methods,'Static setting fixed from the main comparison.\nTotal-context cap stays 128K.\nQuality and episode work are fixed.\nReference: all-refresh at the same prefix.\n4096-token reserve is kept.\nOnly the prefix length varies.',True)
        self.save(fig,'prefix_cross_benchmark_efficiency','Prefix-length sensitivity across all five agent workloads',
          'The prefix-length effect holds on all five populations: AIR\'s speedup over all-refresh rises from 0.97 to 1.00 at 4,096 tokens to 1.20 to 1.33 at 126,976 tokens, with the τ² populations gaining most because model work dominates their episodes. '
          'The same fixed-workload prefix study as the component figure, for all five populations of Qwen3-4B-Instruct-2507 at 128K. Each curve divides the all-refresh mean end-to-end time by the method\'s mean time at the same prefix setting. '
          'The context cap stays at 128K, outcomes are the same at every prefix setting, failed attempts contribute their time, and tool, environment and user-simulator waits are held fixed',
          'The horizontal axis is the varied prefix length; the context cap is fixed. Faster execution at long prefixes says nothing about whether a method solves more long-history tasks, which the continuation study measures.',('visual_prefix_summary.csv','visual_prefix_records.csv.gz'))
    def run(self):
        self.yield_sweeps();self.paired_quantiles();self.paired_outcomes();self.workload();self.wait_sensitivity();self.prefix_components();self.prefix_benchmarks()
        (self.out/'manifest.json').write_text(json.dumps(self.manifest,indent=2,ensure_ascii=False)+'\n')
        print('Added seven visual-study figures, each at 7.1-inch manuscript width.')

if __name__=='__main__':
    ap=argparse.ArgumentParser();ap.add_argument('--root',type=Path,default=ROOT);a=ap.parse_args();VisualPlotter(a.root).run()


==> figures/paper_render/sitecustomize.py <==
# Paper-size rendering of the results-package figures.
#
# Loaded automatically (as sitecustomize) when this directory is on PYTHONPATH;
# figures/render_package_figures.py sets that up. The package scripts already draw
# in the shared AIR theme (air_theme.py); this layer only adapts their canvases to
# the printed page:
#   * every text element is set at one size (air_theme.LABEL_PT, 8 pt);
#   * canvases are scaled to the text width (5.45 in) or, for wide pages, to the
#     landscape width (8.9 in), with heights taken from FINAL_HEIGHT where listed;
#   * figure-level titles are dropped (captions carry them) and figure legends are
#     moved outside the plotting area;
#   * a tight bounding box is shrunk until it fits the printed width.
import json, os, sys
import matplotlib
from matplotlib import font_manager as fm

sys.path.insert(0, os.path.join(os.path.dirname(os.path.abspath(__file__)), ".."))
import air_theme as th  # noqa: E402

th.register_fonts()
LABEL_PT = th.LABEL_PT

# Final printed heights (inches) for figures whose default scaling is not ideal.
FINAL_HEIGHT = json.loads(os.environ.get("AIR_FINAL_HEIGHT", "{}"))
NARROW = [x for x in os.environ.get("AIR_NARROW", "").split(",") if x]

_orig_update = matplotlib.RcParams.update
def _update(self, *a, **k):
    _orig_update(self, *a, **k)
    for key, val in th.rc(LABEL_PT, LABEL_PT).items():
        if key.startswith(("font.", "mathtext.")):
            dict.__setitem__(self, key, val)
matplotlib.RcParams.update = _update
matplotlib.rcParams.update({})

_orig_set_size = fm.FontProperties.set_size
def _set_size(self, size):
    _orig_set_size(self, LABEL_PT)
fm.FontProperties.set_size = _set_size

from matplotlib import figure as _figure  # noqa: E402
_orig_init = _figure.Figure.__init__
def _init(self, figsize=None, *a, **k):
    if figsize is not None:
        w, h = figsize
        tw, hs = (6.2, 1.03) if w <= 8.2 else (6.2, 1.2)  # ACL text width; landscape canvases get relatively taller
        s = tw / w
        figsize = (tw, h * s * hs)
    _orig_init(self, figsize, *a, **k)
_figure.Figure.__init__ = _init

_figure.Figure.suptitle = lambda self, *a, **k: None

_orig_legend = _figure.Figure.legend
def _legend(self, *a, **k):
    loc = str(k.get("loc", "upper right"))
    anchor = k.get("bbox_to_anchor")
    y = anchor[1] if anchor is not None else None
    if "upper" in loc and (y is None or y > 0.5):
        k["loc"] = "lower center"; k["bbox_to_anchor"] = (0.5, 1.0)
        self._air_toplegend = True
    elif "lower" in loc and (y is None or y < 0.5):
        k["loc"] = "upper center"; k["bbox_to_anchor"] = (0.5, 0.0)
    labels = k.get("labels"); handles = k.get("handles")
    if labels is None and handles is not None:
        labels = [h.get_label() for h in handles]
    if labels is None and len(a) >= 2:
        labels = list(a[1])
    if labels:
        limit = 6.0
        ncol = k.get("ncol", 1)
        def est(nc):
            rows = -(-len(labels) // nc)
            cols = [labels[i * rows:(i + 1) * rows] for i in range(nc)]
            return sum(max(len(str(l)) for l in c) * 0.058 + 0.42 for c in cols if c)
        while ncol > 1 and est(ncol) > limit:
            ncol -= 1
        k["ncol"] = ncol
    k.setdefault("handlelength", 1.3); k.setdefault("columnspacing", 0.9)
    return _orig_legend(self, *a, **k)
_figure.Figure.legend = _legend

_orig_savefig = _figure.Figure.savefig
def _savefig(self, fname, *a, **k):
    stem = os.path.basename(str(fname)).split(".")[0]
    if any(n == stem for n in NARROW) and not getattr(self, "_air_narrowed", False):
        W, H = self.get_size_inches()
        self.set_size_inches(6.2, H * 6.2 / W * 1.2); self._air_narrowed = True
    key = stem[4:] if stem.startswith("ext_") and stem[4:] in FINAL_HEIGHT else stem
    if key in FINAL_HEIGHT and not getattr(self, "_air_heighted", False):
        self.set_size_inches(self.get_size_inches()[0], float(FINAL_HEIGHT[key])); self._air_heighted = True
    if getattr(self, "_air_toplegend", False) and not self.get_constrained_layout():
        if self.subplotpars.top < 0.93:
            self.subplots_adjust(top=0.93)
        for gs in {ax.get_subplotspec().get_gridspec() for ax in self.axes if ax.get_subplotspec() is not None}:
            if getattr(gs, "top", None) is not None and gs.top < 0.93:
                gs.update(top=0.93)
    if k.get("bbox_inches") == "tight":
        for _ in range(6):
            bb = self.get_tightbbox(self.canvas.get_renderer())
            pad = k.get("pad_inches", 0.1)
            w = bb.width + 2 * pad
            W, H = self.get_size_inches()
            limit = 6.3
            if w <= limit + 0.005 or W - (w - limit) < 2.0:
                break
            self.set_size_inches(W - (w - limit) - 0.01, H)
    if str(fname).endswith(".pdf") or k.get("format") == "pdf":
        k.setdefault("metadata", {"CreationDate": None})  # reproducible files
    return _orig_savefig(self, fname, *a, **k)
_figure.Figure.savefig = _savefig

_orig_text = _figure.Figure.text
def _ftext(self, x, y, s, *a, **k):
    if y < 0.06 and k.get("ha", k.get("horizontalalignment")) == "center":
        y = -0.015; k["va"] = "top"; k.pop("verticalalignment", None)
    return _orig_text(self, x, y, s, *a, **k)
_figure.Figure.text = _ftext


==> figures/plot_style.py <==
"""Compatibility shim: the shared figure style now lives in air_theme.py."""
from air_theme import apply as apply_style, TEXT_WIDTH_IN, LABEL_PT  # noqa: F401


==> figures/render_package_figures.py <==
#!/usr/bin/env python3
"""Render the results-package figures used by paper_draft.tex at their printed size.

The package scripts (air_expanded_results_*/src) draw every figure in the shared
theme of figures/air_theme.py. This script copies the package to a scratch
directory, runs its four plotting scripts with figures/paper_render on PYTHONPATH
(one 8 pt serif size, printed widths, heights below), and copies the figures that
the manuscript includes into results/figures.

    python figures/render_package_figures.py            # paper copies only
    python figures/render_package_figures.py --sync     # also copy air_theme.py into the package

Run with the package virtual environment (matplotlib, pandas) and PYTHONPATH unset.
"""
import argparse, json, os, re, shutil, subprocess, sys, tempfile
from pathlib import Path

REPO = Path(__file__).resolve().parents[1]
SCRIPTS = ["plot_all", "plot_training_extended", "plot_extensions", "plot_visual_studies"]
# Text-width canvases that the package draws wide.
NARROW = ["gain_heatmaps", "feature_factorial", "state_and_training_ablation", "static_runtime",
          "in_domain_comparison", "scenario_sensitivity", "training_domain_diagnostics"]
# Printed heights in inches (plot areas trimmed about 5 to 10% for a compact appendix).
FINAL_HEIGHT = {
    # heatmaps: rectangular cells, about 28% shorter than square-cell layouts
    "family_qwen4": 4.32, "family_qwen8": 4.32, "family_gemma": 4.32, "family_minimax": 4.32,
    "family_qwen4orig": 2.18, "gain_heatmaps": 2.52, "feature_factorial": 1.66, "state_and_training_ablation": 1.52,
    "all_methods_quality_speedup": 4.59, "family_success_yield_atlas": 1.71, "context_efficiency_prefill": 1.8,
    "context_efficiency_decode": 1.8, "context_efficiency_agent": 1.8, "factorial_ablation": 3.75,
    "factorial_discrete_interactions": 3.23, "scenario_sensitivity": 1.47,
    # other figures
    "static_runtime": 2.34, "in_domain_comparison": 2.25, "related_reuse_methods": 4.41, "related_indexers": 4.59,
    "vis_success_resource_sweeps": 5.49, "training_domain_diagnostics": 4.86, "training_validation_success": 4.14,
    "training_reward": 4.14, "training_budget_mix": 4.05,
}


def paper_stems():
    tex = (REPO / "paper_draft.tex").read_text()
    return sorted(set(re.findall(r"results/figures/([A-Za-z0-9_]+)\.pdf", tex)))


def main():
    ap = argparse.ArgumentParser(description=__doc__)
    ap.add_argument("--package", type=Path, default=REPO / "air_expanded_results_oct9_1508")
    ap.add_argument("--out", type=Path, default=REPO / "results" / "figures")
    ap.add_argument("--sync", action="store_true", help="copy air_theme.py into the package src first")
    args = ap.parse_args()
    if args.sync:
        shutil.copy(REPO / "figures" / "air_theme.py", args.package / "src" / "air_theme.py")
    work = Path(tempfile.mkdtemp(prefix="air_render_"))
    for sub in ["src", "data"]:
        shutil.copytree(args.package / sub, work / sub)
    shutil.copy(REPO / "figures" / "air_theme.py", work / "src" / "air_theme.py")
    (work / "figures").mkdir()
    env = {k: v for k, v in os.environ.items() if k != "PYTHONPATH"}
    env.update(PYTHONPATH=str(REPO / "figures" / "paper_render"), AIR_NARROW=",".join(NARROW),
               AIR_FINAL_HEIGHT=json.dumps(FINAL_HEIGHT), MPLBACKEND="Agg")
    for s in SCRIPTS:
        subprocess.run([sys.executable, str(work / "src" / f"{s}.py"), "--root", str(work)], env=env, check=True)
    copied = []
    for stem in paper_stems():
        src = work / "figures" / f"{stem}.pdf"
        if src.exists():
            shutil.copy(src, args.out / f"{stem}.pdf"); copied.append(stem)
    print(f"copied {len(copied)} package figures into {args.out}")
    shutil.rmtree(work)


if __name__ == "__main__":
    main()


==> repair_pool/build_pool.py <==
"""Build the eligible repair pool (SWE-Gym + SWE-smith, owner-disjoint from SWE-bench Verified).

Usage: python build_pool.py DATA_DIR OUT_DIR
DATA_DIR is the output of download.py. Writes eligible_manifest.csv, exclusions.csv,
owner_mapping.csv, and pool_summary.json to OUT_DIR. Each excluded task is listed once,
with the first applicable reason in the order given in exclusion_rules.json.
"""
import collections, glob, hashlib, json, os, re, sys
import pandas as pd, pyarrow.parquet as pq

HERE = os.path.dirname(os.path.abspath(__file__))
RULES = json.load(open(os.path.join(HERE, "exclusion_rules.json")))
META = {json.loads(l)["query"]: json.loads(l) for l in open(os.path.join(HERE, "github_repo_meta.jsonl"))}

def load(base, name, cols):
    files = sorted(glob.glob(os.path.join(base, name, "*.parquet")))
    return pd.concat([pq.read_table(f, columns=cols).to_pandas() for f in files], ignore_index=True)

EXT_LANG = {"py": "Python", "pyi": "Python", "pyx": "Python", "go": "Go", "js": "JavaScript", "mjs": "JavaScript",
            "ts": "TypeScript", "java": "Java", "rs": "Rust", "php": "PHP", "rb": "Ruby", "c": "C", "h": "C",
            "cpp": "C++", "cc": "C++", "hpp": "C++", "cs": "C#", "kt": "Kotlin", "scala": "Scala", "swift": "Swift"}
FILE_RE = re.compile(r"^diff --git a/(\S+) b/", re.M)

def patch_language(patch):
    langs = collections.Counter()
    for f in FILE_RE.findall(patch or ""):
        name = f.rsplit("/", 1)[-1]
        if "." in name:
            lang = EXT_LANG.get(name.rsplit(".", 1)[-1].lower())
            if lang:
                langs[lang] += 1
    return langs.most_common(1)[0][0] if langs else "Unknown"

def norm(text):
    return re.sub(r"\s+", " ", text or "").strip()

def digest(text):
    return hashlib.sha256(norm(text).encode()).hexdigest()

def main(base, out):
    os.makedirs(out, exist_ok=True)
    gym = load(base, "gym", ["instance_id", "repo", "problem_statement", "patch"])
    smith = load(base, "smith", ["instance_id", "repo", "problem_statement", "patch"])
    verified = load(base, "verified", ["instance_id", "repo"])

    gym["source"], smith["source"] = "swe_gym", "swe_smith"
    gym["canonical_repo"] = gym.repo
    smith["canonical_repo"] = smith.repo.str.replace(r"^swesmith/(.+?)__(.+)\.[0-9a-f]{7,40}$", r"\1/\2", regex=True)
    for d in (gym, smith):
        d["canonical_owner"] = d.canonical_repo.str.split("/").str[0]
        d["github_repo"] = d.canonical_repo.map(lambda r: META[r]["full_name"])
        d["github_owner"] = d.github_repo.str.split("/").str[0]
        langs = d.patch.map(patch_language)
        repo_lang = langs.groupby(d.canonical_repo).agg(lambda s: s.value_counts().index[0])
        d["repo_language"] = d.canonical_repo.map(repo_lang)

    verified_owners = {o.lower() for o in RULES["verified_owners"]}
    assert verified_owners == {r.split("/")[0].lower() for r in verified.repo}, "Verified owner list is stale"
    historical = set(RULES["historical_namespaces"])

    gym_keys = set(zip(gym.github_repo.str.lower(), gym.instance_id.str.extract(r"-(\d+)$")[0]))
    gym_issues = set(gym.problem_statement.map(digest))
    gym_patches = set(gym.patch.map(digest))
    pr = smith.instance_id.str.extract(r"\.pr_(\d+)$")[0]
    smith["dup"] = (pd.Series([(r.lower(), p) in gym_keys if isinstance(p, str) else False for r, p in zip(smith.github_repo, pr)], index=smith.index)
                    | (smith.problem_statement.map(digest).isin(gym_issues) & smith.problem_statement.map(norm).ne(""))
                    | smith.patch.map(digest).isin(gym_patches))
    gym["dup"] = False

    allt = pd.concat([gym, smith], ignore_index=True)
    def reason(row):
        o = {row.canonical_owner.lower(), row.github_owner.lower()}
        if o & verified_owners:
            return "verified_owner"
        if o & historical:
            return "historical_namespace"
        if row.repo_language != "Python":
            return "non_python"
        if row.dup:
            return "cross_source_duplicate"
        if row.source == "swe_smith" and norm(row.problem_statement) == "":
            return "empty_issue"
        return ""
    allt["reason"] = allt.apply(reason, axis=1)

    keep = allt[allt.reason == ""].copy()
    keep["group"] = keep.canonical_owner.str.lower()
    manifest = keep[["source", "instance_id", "canonical_repo", "canonical_owner", "group"]].sort_values(["source", "instance_id"])
    manifest.to_csv(os.path.join(out, "eligible_manifest.csv"), index=False, lineterminator="\n")
    excl = allt[allt.reason != ""][["source", "instance_id", "canonical_repo", "reason"]].sort_values(["source", "instance_id"])
    excl.to_csv(os.path.join(out, "exclusions.csv"), index=False, lineterminator="\n")
    mapping = allt.drop_duplicates(["source", "canonical_repo"])[["source", "repo", "canonical_repo", "canonical_owner", "github_repo", "repo_language"]]
    mapping = mapping.assign(dataset_repo=mapping.repo).drop(columns="repo").sort_values(["source", "canonical_repo"])
    mapping.to_csv(os.path.join(out, "owner_mapping.csv"), index=False, lineterminator="\n")

    sha = lambda f: hashlib.sha256(open(os.path.join(out, f), "rb").read()).hexdigest()
    count = lambda d: {"tasks": int(len(d)), "repositories": int(d.canonical_repo.nunique()),
                       "owner_groups": int(d.canonical_owner.str.lower().nunique())}
    summary = {
        "sources": {s: int((allt.source == s).sum()) for s in ("swe_gym", "swe_smith")},
        "exclusions_by_reason": {s: {r: int(((allt.source == s) & (allt.reason == r)).sum()) for r in RULES["reason_order"]}
                                 for s in ("swe_gym", "swe_smith")},
        "excluded_repositories_by_reason": {r: sorted(allt[allt.reason == r].canonical_repo.unique().tolist())
                                            for r in ("verified_owner", "historical_namespace")},
        "eligible": {"swe_gym": count(keep[keep.source == "swe_gym"]), "swe_smith": count(keep[keep.source == "swe_smith"]),
                     "combined": count(keep)},
        "files": {f: sha(f) for f in ("eligible_manifest.csv", "exclusions.csv", "owner_mapping.csv")},
        "container_qualification": "not run; reported separately from eligibility",
    }
    json.dump(summary, open(os.path.join(out, "pool_summary.json"), "w"), indent=1)
    print(json.dumps(summary["eligible"], indent=1), json.dumps(summary["exclusions_by_reason"]))

if __name__ == "__main__":
    main(sys.argv[1], sys.argv[2])


==> repair_pool/download.py <==
"""Download the pinned source datasets and verify their SHA-256 hashes.

Usage: python download.py DATA_DIR
Files are fetched from Hugging Face at fixed revisions and checked against
source_sha256.txt; a mismatch stops the script.
"""
import hashlib, os, sys, urllib.request

REVISIONS = {
    "gym": ("SWE-Gym/SWE-Gym", "bb94ed9e39bbeb96a7fcbfb533b80f25a7fd59cb", ["data/train-00000-of-00001.parquet"]),
    "gymlite": ("SWE-Gym/SWE-Gym-Lite", "f70b1a29ab120eb0a0ee7a1deb029825e735b2b0", ["data/train-00000-of-00001.parquet"]),
    "smith": ("SWE-bench/SWE-smith", "ea6d7173829c7ec8fa16c22055699ff2e9188091",
              [f"data/train-{i:05d}-of-00011.parquet" for i in range(11)]),
    "verified": ("princeton-nlp/SWE-bench_Verified", "c104f840cc67f8b6eec6f759ebc8b2693d585d4a",
                 ["data/test-00000-of-00001.parquet"]),
}
LOCAL = {"gym": ["train.parquet"], "gymlite": ["train.parquet"],
         "smith": [f"train-{i:05d}.parquet" for i in range(11)], "verified": ["test.parquet"]}

def main(out):
    expected = dict(reversed(l.split()) for l in open(os.path.join(os.path.dirname(__file__), "source_sha256.txt")))
    for key, (repo, rev, remote) in REVISIONS.items():
        os.makedirs(os.path.join(out, key), exist_ok=True)
        for r, l in zip(remote, LOCAL[key]):
            dst = os.path.join(out, key, l)
            if not os.path.exists(dst):
                url = f"https://huggingface.co/datasets/{repo}/resolve/{rev}/{r}"
                urllib.request.urlretrieve(url, dst)
            h = hashlib.sha256(open(dst, "rb").read()).hexdigest()
            if h != expected[f"{key}/{l}"]:
                sys.exit(f"hash mismatch for {key}/{l}: {h}")
    print("all source files present and verified")

if __name__ == "__main__":
    main(sys.argv[1])


==> repair_pool/qualification/harness_reverts.py <==
"""List eligible SWE-smith tasks whose reference patch the pinned harness reverts.

Usage: python harness_reverts.py DATA_DIR OUT_CSV   (run with the SWE-smith harness Python)
After applying a patch, swesmith 0.0.9's evaluation runs `git checkout --` on the files it
derives from the task's FAIL_TO_PASS and PASS_TO_PASS names (RepoProfile.get_test_files).
In repositories whose tests include doctests, those names point at source modules, so a
reference patch that edits such a module is undone before the tests run and the task cannot
pass its reference check under this harness. The list depends only on the frozen task data
and the pinned harness; summarize.py uses it to label these failures separately.
"""
import glob, json, os, re, sys
import pandas as pd, pyarrow.parquet as pq
from swesmith.profiles import registry

def main(data, out):
    here = os.path.dirname(os.path.abspath(__file__))
    man = next(p for p in (os.path.join(here, "outputs/partition_manifest.csv"),
                           os.path.join(here, "../outputs/partition_manifest.csv")) if os.path.exists(p))
    ids = set(pd.read_csv(man).query("source == 'swe_smith'").instance_id)
    d = pd.concat([pq.read_table(f).to_pandas() for f in sorted(glob.glob(os.path.join(data, "smith", "*.parquet")))])
    rows = []
    for r in d[d.instance_id.isin(ids)].to_dict("records"):
        for k in ("FAIL_TO_PASS", "PASS_TO_PASS"):
            r[k] = json.loads(r[k]) if isinstance(r[k], str) else list(r[k])
        f2p, p2p = registry.get_from_inst(r).get_test_files(r)
        patched = set(re.findall(r"^diff --git a/(\S+) b/", r["patch"], re.M))
        rows.append((r["instance_id"], int(bool(patched & (set(f2p) | set(p2p))))))
    pd.DataFrame(sorted(rows), columns=["instance_id", "reference_patch_reverted"]).to_csv(out, index=False, lineterminator="\n")

if __name__ == "__main__":
    main(*sys.argv[1:])


==> repair_pool/qualification/make_retry_shards.py <==
"""Write retry shards: the one rerun allowed per task by the declared rule and its amendment.

Usage: python make_retry_shards.py RUN/results RUN/shards_retry
Two mechanically defined sets are rerun once with the complete qualification procedure
(reference-fix run and bug check), and the retry outcome is final:
  no_parsed_results  the reference-fix run left no parsed test results
                     (gold_harness_error, gold_no_test_output, gold_timeout);
  p2p_only           amendment of 2026-10-08: the first parsed reference-fix run passed every
                     FAIL_TO_PASS test and failed only PASS_TO_PASS tests
                     (gold_tests_failed with gold_f2p_fail == 0 and gold_p2p_fail > 0).
Writes RUN/shards_retry/<source>/NNNN.txt and RUN/shards_retry/retry_tasks.csv (task, source,
basis, first-pass reason). SWE-smith retry shards group tasks by image, as in the first pass.
"""
import glob, os, sys
import pandas as pd

NO_PARSED = {"gold_harness_error", "gold_no_test_output", "gold_timeout"}

def main(results, shards):
    res = pd.concat([pd.read_csv(f, dtype=str) for f in sorted(glob.glob(os.path.join(results, "*", "*.csv")))])
    f2p = pd.to_numeric(res.gold_f2p_fail, errors="coerce")
    p2p = pd.to_numeric(res.gold_p2p_fail, errors="coerce")
    p2p_only = (res.reason == "gold_tests_failed") & (f2p == 0) & (p2p > 0)
    res = res.assign(basis=None)
    res.loc[res.reason.isin(NO_PARSED), "basis"] = "no_parsed_results"
    res.loc[p2p_only, "basis"] = "p2p_only"
    r = res[res.basis.notna()].sort_values(["source", "image", "instance_id"])
    os.makedirs(shards, exist_ok=True)
    r[["source", "instance_id", "basis", "reason"]].rename(columns={"reason": "first_reason"}) \
        .to_csv(os.path.join(shards, "retry_tasks.csv"), index=False, lineterminator="\n")
    for src in ("swe_smith", "swe_gym"):
        os.makedirs(os.path.join(shards, src), exist_ok=True)
        g = r[r.source == src]
        chunks = [list(h.instance_id) for _, h in g.groupby("image")] if src == "swe_smith" else \
                 [list(g.instance_id[k:k + 20]) for k in range(0, len(g), 20)]
        for i, ids in enumerate(chunks):
            open(os.path.join(shards, src, f"{i:04d}.txt"), "w").write("\n".join(ids) + "\n")
        print(src, len(g), "tasks in", len(chunks), "retry shards;", g.basis.value_counts().to_dict())

if __name__ == "__main__":
    main(sys.argv[1], sys.argv[2])


==> repair_pool/qualification/make_shards.py <==
"""Write qualification shards from the frozen partition manifest.

Usage: python make_shards.py DATA_DIR SHARD_DIR [--gym-per-shard 20]
SWE-smith shards hold all tasks of one environment image (images are shared per
repository); SWE-Gym shards hold up to --gym-per-shard tasks, each with its own image.
Shards are numbered in partition priority order (indexer training first) so that the
partition needed earliest is qualified first. Writes SHARD_DIR/{swe_smith,swe_gym}/NNNN.txt
and SHARD_DIR/shards.csv.
"""
import argparse, glob, os
import pandas as pd, pyarrow.parquet as pq

ORDER = ["indexer_training", "schedule_calibration", "static_selection",
         "controller_training", "controller_validation"]

def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("data"); ap.add_argument("shards")
    ap.add_argument("--gym-per-shard", type=int, default=20)
    ap.add_argument("--manifest", default=os.path.join(os.path.dirname(__file__), "../outputs/partition_manifest.csv"))
    a = ap.parse_args()
    m = pd.read_csv(a.manifest)
    rank = {p: i for i, p in enumerate(ORDER)}
    img = pd.concat([pq.read_table(f, columns=["instance_id", "image_name"]).to_pandas()
                     for f in glob.glob(os.path.join(a.data, "smith", "*.parquet"))]).set_index("instance_id").image_name
    rows = []
    sm = m[m.source == "swe_smith"].assign(image=lambda d: d.instance_id.map(img))
    sm = sm.assign(r=sm.partition.map(rank)).sort_values(["r", "image", "instance_id"])
    for i, (image, g) in enumerate(sm.groupby("image", sort=False)):
        rows.append(("swe_smith", i, g.partition.iloc[0], len(g), list(g.instance_id)))
    gy = m[m.source == "swe_gym"].assign(r=lambda d: d.partition.map(rank)).sort_values(["r", "instance_id"])
    n = 0
    for p, g in gy.groupby("partition", sort=False):
        ids = list(g.instance_id)
        for k in range(0, len(ids), a.gym_per_shard):
            rows.append(("swe_gym", n, p, len(ids[k:k + a.gym_per_shard]), ids[k:k + a.gym_per_shard])); n += 1
    for src in ("swe_smith", "swe_gym"):
        os.makedirs(os.path.join(a.shards, src), exist_ok=True)
    for src, i, p, k, ids in rows:
        open(os.path.join(a.shards, src, f"{i:04d}.txt"), "w").write("\n".join(ids) + "\n")
    pd.DataFrame([(s, f"{i:04d}", p, k) for s, i, p, k, _ in rows],
                 columns=["source", "shard", "partition", "tasks"]).to_csv(os.path.join(a.shards, "shards.csv"), index=False)
    print(pd.DataFrame([(s, p, k) for s, _, p, k, _ in rows], columns=["source", "partition", "tasks"])
          .groupby(["source", "partition"]).agg(shards=("tasks", "size"), tasks=("tasks", "sum")))

if __name__ == "__main__":
    main()


==> repair_pool/qualification/pipeline.sh <==
#!/bin/bash
# Slurm driver for container qualification; runs as a small job after the shard arrays end
# (afterany), so the run continues without an interactive session.
# Usage: pipeline.sh STAGE ROUND   (STAGE first|retry; started by start_pipeline.sh)
# Each invocation: (1) resubmits shards of the current stage without a final CSV (they resume
# from their progress files) and requeues itself after them; (2) when the first pass is
# complete, writes retry shards and submits the retry pass; (3) when the retry pass is
# complete, runs summarize.py into RUN/summary. It stops with STATUS=STALLED when two
# consecutive rounds record no new task outcome, or after QUAL_MAX_ROUNDS rounds.
set -uo pipefail
STAGE=${1:-first}; ROUND=${2:-0}; MAX=${QUAL_MAX_ROUNDS:-10}
CODE=$(cd "$(dirname "$0")" && pwd); R=$QUAL_ROOT; PY=$QUAL_PY_SMITH
SFX=; [ "$STAGE" = retry ] && SFX=_retry
log() { echo "$(date -Is) [$STAGE round $ROUND] $*" | tee -a "$R/PIPELINE.log"; }
missing() {
  for f in "$R/shards$SFX/$1"/*.txt; do
    [ -e "$f" ] || continue; b=$(basename "$f" .txt); [ -s "$R/results$SFX/$1/$b.csv" ] || echo $((10#$b))
  done | paste -sd, -
}
recorded() { cat "$R"/results*/*/*.csv.progress 2>/dev/null | wc -l; }
driver() {  # requeue this driver after the given job IDs
  sbatch --parsable --job-name=qual_driver --partition=${QUAL_PARTITION:-long} --cpus-per-task=1 --mem=4G \
    --time=1:00:00 --output="$R/slurm/driver_%j.out" --dependency=afterany:$1 --kill-on-invalid-dep=no \
    --wrap="bash $CODE/pipeline.sh $2 $3"
}
MS=$(missing swe_smith); MG=$(missing swe_gym); N=$(recorded)
log "unfinished shards: swe_smith=[${MS}] swe_gym=[${MG}]; task outcomes recorded: $N"
if [ -n "$MS$MG" ]; then
  read -r PREV IDLE < <(cat "$R/.recorded_$STAGE" 2>/dev/null || echo "-1 0")
  [ "$N" = "$PREV" ] && IDLE=$((IDLE + 1)) || IDLE=0; echo "$N $IDLE" > "$R/.recorded_$STAGE"
  if [ "$ROUND" -ge "$MAX" ] || [ "$IDLE" -ge 2 ]; then
    log "no progress or round limit reached; stopping for inspection"; echo STALLED > "$R/STATUS"; exit 1
  fi
  out=$(QUAL_PASS=${SFX#_} QUAL_CODE=$CODE QUAL_ONLY_SMITH=${MS:-none} QUAL_ONLY_GYM=${MG:-none} bash "$CODE/submit.sh")
  ids=$(echo "$out" | awk '{print $2}' | paste -sd: -)
  d=$(driver "$ids" "$STAGE" $((ROUND + 1)))
  log "resubmitted: $(echo $out); next driver $d"; echo "RUNNING $STAGE $ids driver=$d" > "$R/STATUS"; exit 0
fi
if [ "$STAGE" = first ]; then
  "$PY" "$CODE/make_retry_shards.py" "$R/results" "$R/shards_retry" | tee -a "$R/PIPELINE.log"
  if [ -n "$(ls "$R/shards_retry"/*/ 2>/dev/null)" ]; then
    out=$(QUAL_PASS=retry QUAL_CODE=$CODE bash "$CODE/submit.sh"); ids=$(echo "$out" | awk '{print $2}' | paste -sd: -)
    d=$(driver "$ids" retry 1)
    log "retry pass submitted: $(echo $out); next driver $d"; echo "RUNNING retry $ids driver=$d" > "$R/STATUS"; exit 0
  fi
fi
"$PY" "$CODE/summarize.py" "$R/summary" "$R/results" "$R/results_retry" | tee -a "$R/PIPELINE.log"
log "summary written to $R/summary"; echo DONE > "$R/STATUS"


==> repair_pool/qualification/podman_compat.py <==
"""Rootless-podman compatibility: archives copied into containers are owned by root.

Rootless podman maps only a subordinate UID range into containers, so a tar member
owned by the host UID cannot be chowned inside the container. Resetting ownership to
0:0 at archive creation matches what Docker does for a root daemon.
"""
import tarfile

_orig_add = tarfile.TarFile.add

def _add(self, name, arcname=None, recursive=True, *, filter=None):
    def reset(ti):
        ti.uid = ti.gid = 0
        ti.uname = ti.gname = "root"
        return filter(ti) if filter else ti
    return _orig_add(self, name, arcname, recursive, filter=reset)

tarfile.TarFile.add = _add


==> repair_pool/qualification/podman_env.sh <==
# Per-shard rootless podman state. Source with BASE set to an empty, job-private directory
# on node-local disk. Every path podman, its API service, and the harness write to is
# placed under BASE, so concurrent shards on a node share no podman state:
#   graph root, run root, libpod tmp_dir (pause.pid, events), container locks (file locks
#   in tmp_dir; the default shared-memory segment /dev/shm/libpod_rootless_lock_<uid> is
#   shared by every podman instance of the user on a node, and each new instance frees
#   all of its locks when it refreshes state), image-copy and
#   process TMPDIR, volume and network config paths, XDG config/data (podman machine
#   files would otherwise land in the shared home directory), and the API socket.
# podman_stop stops only this shard's containers, service, and pause process.
mkdir -p "$BASE"/{storage,run,libpod,tmp,cfg,data,bin,work}
chmod 700 "$BASE/run"
cat > "$BASE/storage.conf" <<CONF
[storage]
driver = "overlay"
rootless_storage_path = "$BASE/storage"
[storage.options.overlay]
ignore_chown_errors = "true"
CONF
cat > "$BASE/containers.conf" <<CONF
[engine]
lock_type = "file"
tmp_dir = "$BASE/libpod"
image_copy_tmp_dir = "$BASE/tmp"
volume_path = "$BASE/storage/volumes"
events_logger = "file"
events_logfile_path = "$BASE/libpod/events.log"
[network]
network_config_dir = "$BASE/storage/networks"
CONF
export CONTAINERS_STORAGE_CONF="$BASE/storage.conf" CONTAINERS_CONF_OVERRIDE="$BASE/containers.conf"
export XDG_RUNTIME_DIR="$BASE/run" XDG_CONFIG_HOME="$BASE/cfg" XDG_DATA_HOME="$BASE/data" TMPDIR="$BASE/tmp"
unset DBUS_SESSION_BUS_ADDRESS CONTAINER_HOST CONTAINER_CONNECTION
printf '#!/bin/sh\nexec podman "$@"\n' > "$BASE/bin/docker"; chmod +x "$BASE/bin/docker"
export PATH="$BASE/bin:$PATH" DOCKER_HOST="unix://$BASE/podman.sock"

podman_start() {  # start this shard's API service and wait until it answers
  podman system service --time=0 "$DOCKER_HOST" >> "$BASE/service.log" 2>&1 &
  PODMAN_SVC=$!
  local i
  for i in $(seq 60); do
    curl -sf --unix-socket "$BASE/podman.sock" http://d/_ping >/dev/null 2>&1 && return 0
    kill -0 "$PODMAN_SVC" 2>/dev/null || break
    sleep 1
  done
  echo "podman service did not start" >&2; tail -20 "$BASE/service.log" >&2; return 1
}

podman_stop() {  # stop only this shard's containers, service, and pause process; then remove BASE
  set +e
  podman ps -aq 2>/dev/null | xargs -r podman rm -f -t 0 >/dev/null 2>&1 || true
  if [ -n "${PODMAN_SVC:-}" ]; then kill "$PODMAN_SVC" 2>/dev/null; wait "$PODMAN_SVC" 2>/dev/null; fi
  # Files written inside the user namespace are removed from inside it, before its pause
  # process (recorded under this shard's run directory) is stopped.
  podman unshare rm -rf "$BASE/storage" >/dev/null 2>&1 || true
  local pause; pause=$(cat "$BASE/run/libpod/tmp/pause.pid" 2>/dev/null || true)
  [ -n "$pause" ] && kill "$pause" 2>/dev/null
  # Remaining conmon or fuse-overlayfs processes that reference this shard's paths.
  pkill -u "$(id -u)" -f "$BASE/" 2>/dev/null || true
  local i; for i in $(seq 20); do pgrep -u "$(id -u)" -f "$BASE/" >/dev/null || break; sleep 1; done
  chmod -R u+rwx "$BASE" 2>/dev/null; rm -rf "$BASE"
}


==> repair_pool/qualification/qualify.py <==
"""Container qualification of repair-pool tasks (declared rule in ../container_qualification.md).

A task qualifies when (1) its environment image is available, (2) with the reference fix
applied, every FAIL_TO_PASS and PASS_TO_PASS test passes, and (3) with an inert patch
(bug present), at least one FAIL_TO_PASS test fails.

Usage (run with the Python of the source's harness environment):
  python qualify.py --source swe_smith --shard SHARD_FILE --data DATA_DIR --work WORK_DIR --out OUT_CSV
  python qualify.py --source swe_gym   --shard SHARD_FILE --data DATA_DIR --work WORK_DIR --out OUT_CSV
SHARD_FILE lists task IDs, one per line. Output rows: source, instance_id, partition,
image, image_digest, outcome, reason, gold_f2p_fail, gold_p2p_fail, bug_f2p_fail.
Docker access goes through DOCKER_HOST and a `docker` executable on PATH (see run_shard.sh).

Outcomes are appended to a persistent progress file (default OUT.progress) after every
chunk of SWE-smith tasks and after every SWE-Gym task, so an interrupted shard resumes
with its unfinished tasks. OUT is written atomically once every task has an outcome. A
shard stops without recording the current chunk when its podman service stops answering
or an image cannot be pulled (registry throttling is waited out with backoff first); an
image the registry does not have is recorded as image_unavailable.
"""
import argparse, csv, glob, io, json, os, subprocess, sys, time
import pandas as pd, pyarrow.parquet as pq

NOOP = ("diff --git a/.qualification_noop b/.qualification_noop\nnew file mode 100644\n"
        "index 0000000..d00491f\n--- /dev/null\n+++ b/.qualification_noop\n@@ -0,0 +1 @@\n+1\n")
FIELDS = ["source", "instance_id", "partition", "image", "image_digest", "outcome", "reason",
          "gold_f2p_fail", "gold_p2p_fail", "bug_f2p_fail"]

LOG = None  # persistent log file, set in main()

def sh(cmd, **kw):
    r = subprocess.run(cmd, shell=True, capture_output=True, text=True, **kw)
    if LOG is not None:
        with open(LOG, "a") as f:
            f.write(f"$ {cmd}\n[exit {r.returncode}]\n{r.stdout[-4000:]}\n{r.stderr[-4000:]}\n")
    return r

class ShardAbort(Exception):
    """The environment cannot evaluate tasks right now; stop without recording outcomes."""

THROTTLED = ("toomanyrequests", "429", "rate limit")
MISSING = ("manifest unknown", "not found", "name unknown", "requested access to the resource is denied")
PULLS = None  # persistent pull log (time, image, seconds, outcome, quota remaining)

def quota():
    """Docker Hub anonymous quota for this node's egress address; HEAD requests are not counted."""
    import urllib.request
    try:
        tok = json.load(urllib.request.urlopen("https://auth.docker.io/token?service=registry.docker.io"
                                               "&scope=repository:ratelimitpreview/test:pull", timeout=20))["token"]
        req = urllib.request.Request("https://registry-1.docker.io/v2/ratelimitpreview/test/manifests/latest",
                                     method="HEAD", headers={"Authorization": "Bearer " + tok})
        h = urllib.request.urlopen(req, timeout=20).headers
        return f"{h.get('ratelimit-remaining', '')}/{h.get('ratelimit-limit', '')}"
    except Exception as e:
        return f"unknown ({type(e).__name__})"

def pull(image, tries=4, throttle_wait=6 * 3600):
    """Return the image digest, or None if the registry says the image does not exist.
    Throttling waits with exponential backoff (5 min doubling to 1 h) for up to
    throttle_wait seconds; other errors are retried `tries` times. If the image still
    cannot be pulled, the shard stops (ShardAbort) and its unfinished tasks stay pending."""
    waited, n, k = 0, 0, 0
    while True:
        t0 = time.time()
        r = sh(f"podman pull -q docker.io/{image}")
        d = sh(f"podman image inspect docker.io/{image} --format '{{{{.Digest}}}}'").stdout.strip() \
            if r.returncode == 0 else ""
        err = (r.stderr or "").lower()
        status = "ok" if d else ("throttled" if any(x in err for x in THROTTLED) else
                                 "missing" if any(x in err for x in MISSING) else "error")
        if PULLS:
            with open(PULLS, "a") as f:
                f.write(f"{time.strftime('%Y-%m-%dT%H:%M:%S')},{image},{time.time() - t0:.0f},{status},{quota()}\n")
        if d:  # a pull that exits 0 without storing the image does not count as success
            return d
        if status == "missing":
            return None
        if status == "throttled":
            if waited >= throttle_wait:
                raise ShardAbort(f"registry throttling persisted for {waited} s while pulling {image}")
            delay = min(300 * 2 ** k, 3600); k += 1
            time.sleep(delay); waited += delay
            continue
        n += 1
        if n >= tries:
            raise ShardAbort(f"pull of {image} failed {n} times: {err[-300:]}")
        time.sleep(60 * n)

def healthy():
    """The shard's podman API service still answers on its socket."""
    sock = os.environ.get("DOCKER_HOST", "").replace("unix://", "")
    return sh(f"curl -sf --unix-socket {sock} http://d/_ping").returncode == 0

def report(run_dir, iid):
    f = os.path.join(run_dir, iid, "report.json")
    if not os.path.exists(f):
        log = os.path.join(run_dir, iid, "run_instance.log")
        text = open(log).read() if os.path.exists(log) else ""
        if "APPLY_PATCH_FAIL" in text or "Patch Apply Failed" in text:
            return None, "patch_apply_failed"
        if "Timeout" in text or "timed out" in text:
            return None, "timeout"
        return None, "harness_error"
    d = json.load(open(f))
    if "tests_status" not in d and len(d) == 1 and isinstance(next(iter(d.values())), dict):
        d = next(iter(d.values()))  # the SWE-bench fork nests the report under the instance id
    if d.get("timed_out"):
        return None, "timeout"
    if "tests_status" not in d:  # report written without parsed test results
        if d.get("patch_successfully_applied") is False:
            return None, "patch_apply_failed"
        return None, "no_test_output"
    return d, ""

def classify(gold, bug):
    g, gerr = gold
    if g is None:
        return "failed", "gold_" + gerr, "", "", ""
    gf = len(g["tests_status"]["FAIL_TO_PASS"]["failure"])
    gp = len(g["tests_status"]["PASS_TO_PASS"]["failure"])
    if not g.get("resolved") or gf or gp:
        return "failed", "gold_tests_failed", gf, gp, ""
    b, berr = bug
    if b is None:
        return "failed", "bug_" + berr, gf, gp, ""
    bf = len(b["tests_status"]["FAIL_TO_PASS"]["failure"])
    if bf == 0:
        return "failed", "bug_not_reproduced", gf, gp, bf
    return "qualified", "", gf, gp, bf

def load_tasks(source, data, ids):
    name = "smith" if source == "swe_smith" else "gym"
    frames = [pq.read_table(f).to_pandas() for f in sorted(glob.glob(os.path.join(data, name, "*.parquet")))]
    d = pd.concat(frames, ignore_index=True)
    d = d[d.instance_id.isin(ids)]
    recs = []
    for r in d.to_dict("records"):
        r = {k: (v.tolist() if hasattr(v, "tolist") else v) for k, v in r.items()}
        for k in ("FAIL_TO_PASS", "PASS_TO_PASS"):
            if isinstance(r.get(k), str):
                r[k] = json.loads(r[k])
        recs.append(r)
    return recs

def run_smith(recs, work, workers, emit, chunk=int(os.environ.get("QUAL_CHUNK", 64))):
    by_image = {}
    for r in recs:
        by_image.setdefault(r["image_name"], []).append(r)
    for image, group in sorted(by_image.items()):
        digest = pull(image)
        if digest is None:
            emit([(r["instance_id"], image, "", ("failed", "image_unavailable", "", "", "")) for r in group])
            continue
        # The harness names images under swebench/; the pinned dataset names them under
        # jyangballin/. Tag the pulled image under both names (same digest).
        alt = image.replace("jyangballin/", "swebench/", 1)
        sh(f"podman tag docker.io/{image} docker.io/{alt}")
        for c in range(0, len(group), chunk):  # results are saved after every chunk
            part = group[c:c + chunk]
            tag = f"{image.split('/')[-1][:60]}_{c // chunk:03d}"
            ds = os.path.join(work, f"{tag}.json")
            json.dump(part, open(ds, "w"))
            preds = os.path.join(work, f"{tag}.noop.jsonl")
            with open(preds, "w") as f:
                for r in part:
                    f.write(json.dumps({"instance_id": r["instance_id"], "model_name_or_path": "noop", "model_patch": NOOP}) + "\n")
            for kind, p in (("gold", "gold"), ("bug", preds)):
                sh(f"{sys.executable} {os.path.join(os.path.dirname(os.path.abspath(__file__)), 'smith_eval.py')} -d {ds} -p {p} --run_id q_{tag}_{kind} -w {workers}", cwd=work)
            if not healthy():
                raise ShardAbort("podman API service stopped answering")
            emit([(r["instance_id"], image, digest,
                   classify(report(os.path.join(work, "logs/run_evaluation", f"q_{tag}_gold"), r["instance_id"]),
                            report(os.path.join(work, "logs/run_evaluation", f"q_{tag}_bug"), r["instance_id"])))
                  for r in part])
        sh(f"podman rmi -f docker.io/{image} docker.io/{alt}")

def run_gym(recs, work, workers, emit):
    from swebench.harness.test_spec import make_test_spec
    for r in recs:
        orig = r["instance_id"]
        r = dict(r, instance_id=orig.lower())
        image = "xingyaoww/sweb.eval.x86_64." + r["instance_id"].replace("__", "_s_")
        digest = pull(image)
        if digest is None:
            emit([(orig, image, "", ("failed", "image_unavailable", "", "", ""))])
            continue
        spec = make_test_spec(r)
        # The prebuilt SWE-Gym image already contains the base and environment layers;
        # tag it under the harness's base, environment, and instance names so nothing is rebuilt.
        keys = [spec.base_image_key, spec.env_image_key, spec.instance_image_key]
        sh("podman tag docker.io/" + image + " " + " ".join(keys))
        ds = os.path.join(work, f"{r['instance_id']}.json")
        json.dump([r], open(ds, "w"))
        for kind, patch in (("gold", r["patch"]), ("bug", NOOP)):
            pf = os.path.join(work, f"{r['instance_id']}.{kind}.json")
            json.dump([{"instance_id": r["instance_id"], "model_name_or_path": kind, "model_patch": patch}], open(pf, "w"))
            sh(f"{sys.executable} -m swebench.harness.run_evaluation --dataset_name {ds} --predictions_path {pf} "
               f"--run_id q_{kind} --max_workers 1 --cache_level instance --clean False", cwd=work)
        if not healthy():
            raise ShardAbort("podman API service stopped answering")
        emit([(orig, image, digest,
               classify(report(os.path.join(work, "logs/run_evaluation/q_gold", "gold"), r["instance_id"]),
                        report(os.path.join(work, "logs/run_evaluation/q_bug", "bug"), r["instance_id"])))])
        sh("podman rmi -f docker.io/" + image + " " + " ".join(keys))

def read_progress(path):
    """Rows already recorded for this shard; a truncated last line (interrupted write) is ignored."""
    done = {}
    if os.path.exists(path):
        with open(path) as f:
            for line in f:
                if not line.endswith("\n"):
                    break
                row = next(csv.reader([line]))
                if row and row[0] != "source" and len(row) == len(FIELDS):
                    done[row[1]] = row
    return done

def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--source", required=True, choices=["swe_smith", "swe_gym"])
    ap.add_argument("--shard", required=True)
    ap.add_argument("--data", required=True)
    ap.add_argument("--work", required=True)
    ap.add_argument("--out", required=True)
    ap.add_argument("--progress", default=None, help="persistent per-task progress file (default OUT.progress)")
    ap.add_argument("--manifest", default=os.path.join(os.path.dirname(__file__), "../outputs/partition_manifest.csv"))
    ap.add_argument("--workers", type=int, default=4)
    ap.add_argument("--logs", default=None, help="persistent directory for harness output and failed-task logs")
    a = ap.parse_args()
    global LOG, PULLS
    if a.logs:
        os.makedirs(a.logs, exist_ok=True)
        LOG = os.path.join(a.logs, os.path.basename(a.shard) + ".harness.log")
        PULLS = os.path.join(a.logs, "pulls.csv")
    ids = [l.strip() for l in open(a.shard) if l.strip()]
    part = pd.read_csv(a.manifest).set_index("instance_id").partition
    prog = a.progress or a.out + ".progress"
    os.makedirs(os.path.dirname(os.path.abspath(prog)), exist_ok=True)
    done = read_progress(prog)
    todo = [i for i in ids if i not in done]
    print(f"{len(done)} tasks already recorded, {len(todo)} to run", flush=True)

    def emit(rows):
        """Append finished tasks to the progress file: one write and fsync per batch."""
        if a.logs:  # keep per-task harness logs of tasks that do not qualify
            for iid, _, _, (outcome, _, _, _, _) in rows:
                if outcome != "qualified":
                    pat = iid.lower() if a.source == "swe_gym" else iid
                    for f in glob.glob(os.path.join(a.work, "logs", "run_evaluation", "**", pat, "*.log"), recursive=True):
                        dst = os.path.join(a.logs, iid + "." + os.path.basename(os.path.dirname(os.path.dirname(f))) + "." + os.path.basename(f))
                        subprocess.run(["cp", f, dst])
        buf = io.StringIO()
        w = csv.writer(buf, lineterminator="\n")
        for iid, image, digest, (outcome, reason, gf, gp, bf) in rows:
            row = [a.source, iid, part[iid], image, digest, outcome, reason, gf, gp, bf]
            w.writerow(row); done[iid] = [str(x) for x in row]
        with open(prog, "a") as f:
            f.write(buf.getvalue()); f.flush(); os.fsync(f.fileno())

    os.makedirs(a.work, exist_ok=True)
    if todo:
        recs = load_tasks(a.source, a.data, set(todo))
        try:
            (run_smith if a.source == "swe_smith" else run_gym)(recs, a.work, a.workers, emit)
        except ShardAbort as e:
            sys.exit(f"shard stopped: {e}; {len(done)}/{len(ids)} tasks recorded, rerun to resume")
        found = {r["instance_id"] for r in recs}
        emit([(i, "", "", ("failed", "task_not_found", "", "", "")) for i in todo if i not in found])
    missing = [i for i in ids if i not in done]
    if missing:
        sys.exit(f"{len(missing)} tasks have no outcome; rerun to resume")
    tmp = a.out + ".tmp"
    with open(tmp, "w", newline="") as f:  # final result appears atomically
        w = csv.writer(f, lineterminator="\n")
        w.writerow(FIELDS)
        for iid in sorted(ids):
            w.writerow(done[iid])
        f.flush(); os.fsync(f.fileno())
    os.replace(tmp, a.out)

if __name__ == "__main__":
    main()


==> repair_pool/qualification/repro_harness_revert.py <==
"""Show, for one SWE-smith task, which files the pinned harness restores after applying a patch.

Usage: python repro_harness_revert.py DATA_DIR INSTANCE_ID   (SWE-smith harness Python)
Prints the files the reference patch edits, the files swesmith 0.0.9 restores with
`git checkout --` during evaluation (RepoProfile.get_test_files: the part of every
FAIL_TO_PASS and PASS_TO_PASS name before "::"), and their overlap. A nonempty overlap means
the reference fix is undone before the tests run. No container is needed.
"""
import glob, json, os, re, sys
import pandas as pd, pyarrow.parquet as pq
from swesmith.profiles import registry

data, iid = sys.argv[1], sys.argv[2]
d = pd.concat([pq.read_table(f).to_pandas() for f in sorted(glob.glob(os.path.join(data, "smith", "*.parquet")))])
r = d[d.instance_id == iid].iloc[0].to_dict()
for k in ("FAIL_TO_PASS", "PASS_TO_PASS"):
    r[k] = json.loads(r[k]) if isinstance(r[k], str) else list(r[k])
f2p, p2p = registry.get_from_inst(r).get_test_files(r)
patched = sorted(set(re.findall(r"^diff --git a/(\S+) b/", r["patch"], re.M)))
restored = sorted(set(f2p) | set(p2p))
print("reference patch edits:", patched)
print("harness restores     :", restored)
print("restored and patched :", sorted(set(patched) & set(restored)))


==> repair_pool/qualification/retry_profile_monitor.sh <==
#!/bin/bash
# Record the resources that retry shards actually receive, without touching the shards.
# Usage (as a Slurm job): QUAL_ROOT=RUN bash retry_profile_monitor.sh
# Every 5 minutes, for each running job named qual_swe_smith_retry or qual_swe_gym_retry, it
# enters the job's allocation (srun --overlap) and appends one CSV row to RUN/retry_profile.csv:
# time, job, array index, node, allowed CPUs (cpuset), CPU count, memory limit (bytes),
# containers running in the job's cgroup (conmon processes), and test processes in the cgroup.
# It exits when RUN/STATUS reads DONE or STALLED.
set -u
OUT=$QUAL_ROOT/retry_profile.csv
[ -s "$OUT" ] || echo "time,job,array_task,node,cpuset,n_cpus,memory_max,containers,test_procs,other_qual_jobs_on_node" > "$OUT"
while ! grep -qE "DONE|STALLED" "$QUAL_ROOT/STATUS" 2>/dev/null; do
  squeue -u "$USER" -h -t RUNNING -o "%A %i %j %N" | awk '$3 ~ /^qual_swe_(smith|gym)_retry$/' | while read -r jid aid name node; do
    others=$(squeue -u "$USER" -h -t RUNNING -w "$node" -o "%j" | grep -c "^qual_swe_")
    row=$(timeout 60 srun --jobid="$jid" --overlap --ntasks=1 bash -c '
      cg=$(awk -F: "{print \$3}" /proc/self/cgroup | sed "s#/step_.*##")
      cpus=$(cat /sys/fs/cgroup$cg/cpuset.cpus.effective 2>/dev/null)
      mem=$(cat /sys/fs/cgroup$cg/memory.max 2>/dev/null)
      jobid=$(basename $cg | sed "s/job_//")
      n=0; t=0
      for p in $(pgrep -u $(id -u) conmon); do grep -q "job_$jobid/" /proc/$p/cgroup 2>/dev/null && n=$((n+1)); done
      for p in $(pgrep -u $(id -u) -f "pytest|eval.sh|runtests"); do grep -q "job_$jobid/" /proc/$p/cgroup 2>/dev/null && t=$((t+1)); done
      echo "\"$cpus\",$(nproc),$mem,$n,$t"' 2>/dev/null)
    [ -n "$row" ] && echo "$(date -Is),$jid,$aid,$node,$row,$others" >> "$OUT"
  done
  sleep 300
done


==> repair_pool/qualification/run_shard.sh <==
#!/bin/bash
# Run one qualification shard with job-private podman storage and Docker-compatible socket.
# Usage: run_shard.sh SOURCE SHARD_FILE OUT_CSV
# Environment: QUAL_PY_SMITH / QUAL_PY_GYM (harness Pythons), QUAL_DATA (download.py output),
#              QUAL_SCRATCH (node-local scratch, default /tmp), QUAL_WORKERS (default 4).
set -euo pipefail
SOURCE=$1; SHARD=$2; OUT=$3
HERE=$(cd "$(dirname "$0")" && pwd)
ID=${SLURM_JOB_ID:-local}_${SLURM_ARRAY_TASK_ID:-0}
BASE=$(mktemp -d "${QUAL_SCRATCH:-/tmp}/qual_$ID.XXXXXX")
# Job-private podman state, API service, and cleanup (podman_env.sh); no shard touches
# another shard's storage, sockets, or processes.
. "$HERE/podman_env.sh"
trap podman_stop EXIT
podman_start
if [ "$SOURCE" = swe_smith ]; then PY=$QUAL_PY_SMITH; else PY=$QUAL_PY_GYM; fi
"$PY" "$HERE/qualify.py" --source "$SOURCE" --shard "$SHARD" --data "$QUAL_DATA" \
  --work "$BASE/work" --out "$OUT" --workers "${QUAL_WORKERS:-4}" ${QUAL_LOGS:+--logs "$QUAL_LOGS"} \
  ${QUAL_MANIFEST:+--manifest "$QUAL_MANIFEST"}


==> repair_pool/qualification/setup_env.sh <==
#!/bin/bash
# Create the two harness environments used by qualify.py.
# Usage: setup_env.sh ENV_DIR   (requires Python 3.10)
# swesmith 0.0.9 imports names removed in swebench 5.x, so it is paired with swebench 4.1.0.
# The SWE-Gym environments come from SWE-Gym's fork of SWE-bench at a pinned commit.
# podman_compat.py makes tar archives root-owned so rootless podman can extract them.
set -euo pipefail
ENV=$1; HERE=$(cd "$(dirname "$0")" && pwd); PY=${PYTHON:-python3.10}
for name in swe_smith swe_gym; do
  $PY -m venv "$ENV/$name"
  "$ENV/$name/bin/pip" install -q -r "$HERE/requirements_$name.txt"
  site=$("$ENV/$name/bin/python" -c "import site; print(site.getsitepackages()[0])")
  cp "$HERE/podman_compat.py" "$site/"; echo "import podman_compat" > "$site/podman_compat.pth"
done
echo "QUAL_PY_SMITH=$ENV/swe_smith/bin/python QUAL_PY_GYM=$ENV/swe_gym/bin/python"


==> repair_pool/qualification/smith_eval.py <==
"""Run swesmith.harness.eval with repository visibility read from the recorded GitHub snapshot.

The harness asks the GitHub API whether each upstream repository is private, once per
process and without a token unless GITHUB_TOKEN is set; it only uses the answer to decide
whether to copy an SSH key into the container. Qualification starts two harness processes
per chunk from many shards that share one egress address, which exceeds GitHub's
unauthenticated API limit and turns tasks into harness errors. Every repository in
../github_repo_meta.jsonl was resolved by an unauthenticated API query on 2026-10-07, which
succeeds only for public repositories, so those are answered as public here; any other
repository still goes to the live API.
Usage: python smith_eval.py <swesmith.harness.eval arguments>
"""
import json, os, runpy, sys
from swesmith.profiles.base import RepoProfile

here = os.path.dirname(os.path.abspath(__file__))
snap = next(p for p in (os.path.join(here, "github_repo_meta.jsonl"),
                        os.path.join(here, "..", "github_repo_meta.jsonl")) if os.path.exists(p))
public = set()
for line in open(snap):
    r = json.loads(line)
    if r.get("full_name"):
        public.update({r["full_name"].lower(), r["query"].lower()})

_live = RepoProfile._is_repo_private

def _is_repo_private(self):
    if f"{self.owner}/{self.repo}".lower() in public:
        return False
    return _live(self)

RepoProfile._is_repo_private = _is_repo_private
sys.argv = ["swesmith.harness.eval"] + sys.argv[1:]
runpy.run_module("swesmith.harness.eval", run_name="__main__", alter_sys=True)


==> repair_pool/qualification/start_pipeline.sh <==
#!/bin/bash
# Start (or restart) the qualification job chain: submit unfinished first-pass shards and the
# driver that follows them. Usage: QUAL_ROOT=RUN QUAL_DATA=... QUAL_PY_SMITH=... QUAL_PY_GYM=... start_pipeline.sh
set -euo pipefail
HERE=$(cd "$(dirname "$0")" && pwd)
: "${QUAL_ROOT:?}" "${QUAL_PY_SMITH:?}" "${QUAL_PY_GYM:?}" "${QUAL_DATA:?}"
REV=$(git -C "$HERE" rev-parse --short HEAD)$(git -C "$HERE" diff --quiet HEAD -- . || echo -dirty)
CODE=$QUAL_ROOT/code/$REV
if [ ! -d "$CODE" ]; then
  mkdir -p "$CODE/outputs" && cp "$HERE"/*.py "$HERE"/*.sh "$HERE/../github_repo_meta.jsonl" "$CODE/" && cp "$HERE/../outputs/partition_manifest.csv" "$CODE/outputs/"
fi
rm -f "$QUAL_ROOT/.recorded_first" "$QUAL_ROOT/.recorded_retry"
exec bash "$CODE/pipeline.sh" "${1:-first}" 0


==> repair_pool/qualification/submit.sh <==
#!/bin/bash
# Submit container-qualification shards as Slurm job arrays.
# Usage: QUAL_ROOT=RUN QUAL_DATA=... QUAL_PY_SMITH=... QUAL_PY_GYM=... submit.sh
# Reads RUN/shards (RUN/shards_retry with QUAL_PASS=retry) and writes RUN/results[_retry]/<source>/<shard>.csv,
# with per-task progress in <shard>.csv.progress so an interrupted shard resumes.
# Jobs run from a snapshot of this directory (RUN/code/<commit>), so later edits to the
# repository do not change running or queued shards. QUAL_ONLY_SMITH / QUAL_ONLY_GYM restrict
# submission to comma-separated shard indices ("none" skips the source).
# Prints "<source> <jobid>" per submitted array. SWE-Gym concurrency is capped because all
# pulls share the cluster's anonymous Docker Hub quota (measured: 100 pulls per 3600 s).
set -euo pipefail
HERE=$(cd "$(dirname "$0")" && pwd)
: "${QUAL_ROOT:?}" "${QUAL_PY_SMITH:?}" "${QUAL_PY_GYM:?}" "${QUAL_DATA:?}"
SFX=${QUAL_PASS:+_$QUAL_PASS}; SH=$QUAL_ROOT/shards$SFX; RES=$QUAL_ROOT/results$SFX; LOGS=$QUAL_ROOT/logs$SFX
mkdir -p "$RES/swe_smith" "$RES/swe_gym" "$QUAL_ROOT/slurm" "$LOGS"
if [ -z "${QUAL_CODE:-}" ]; then
  REV=$(git -C "$HERE" rev-parse --short HEAD)$(git -C "$HERE" diff --quiet HEAD -- . || echo -dirty)
  QUAL_CODE=$QUAL_ROOT/code/$REV
  if [ ! -d "$QUAL_CODE" ]; then
    mkdir -p "$QUAL_CODE/outputs" && cp "$HERE"/*.py "$HERE"/*.sh "$HERE/../github_repo_meta.jsonl" "$QUAL_CODE/"
    cp "$HERE/../outputs/partition_manifest.csv" "$QUAL_CODE/outputs/"
  fi
fi
for src in swe_smith swe_gym; do
  if [ "$src" = swe_smith ]; then ONLY=${QUAL_ONLY_SMITH:-}; CAP=${QUAL_SMITH_CONCURRENT:-16}; TIME=24:00:00; W=8; CPUS=8; MEM=32G
    # The retry pass runs fewer harness workers per shard, so test runs that timed out under
    # load in the first pass get their rerun without the same contention.
    [ "${QUAL_PASS:-}" = retry ] && W=2
  else ONLY=${QUAL_ONLY_GYM:-}; CAP=${QUAL_GYM_CONCURRENT:-4}; TIME=48:00:00; W=4; CPUS=4; MEM=16G; fi
  [ "$ONLY" = none ] && continue
  n=$(ls "$SH/$src" 2>/dev/null | wc -l); [ "$n" -gt 0 ] || continue
  ARR=${ONLY:-0-$((n-1))}
  j=$(sbatch --parsable --job-name=qual_$src$SFX --array="$ARR%$CAP" --partition=${QUAL_PARTITION:-long} \
    --cpus-per-task=$CPUS --mem=$MEM --time=$TIME --output="$QUAL_ROOT/slurm/${src}${SFX}_%a.out" --open-mode=append \
    --export=ALL,QUAL_WORKERS=$W,QUAL_LOGS=$LOGS,QUAL_MANIFEST=$QUAL_CODE/outputs/partition_manifest.csv \
    --wrap="s=\$(printf %04d \$SLURM_ARRAY_TASK_ID); out=$RES/$src/\$s.csv; [ -s \$out ] || bash $QUAL_CODE/run_shard.sh $src $SH/$src/\$s.txt \$out")
  echo "$src $j"
done


==> repair_pool/qualification/summarize.py <==
"""Merge qualification shard results into task-level outcomes and a qualified manifest.

Usage: python summarize.py OUT_DIR RESULTS_DIR [RETRY_RESULTS_DIR]
Writes OUT_DIR/qualification_outcomes.csv (every eligible task; outcome is qualified,
failed, or pending), OUT_DIR/qualified_manifest.csv (qualified tasks with their frozen
partition), and OUT_DIR/qualification_summary.json (eligible, qualified, failed by reason,
and pending counts per partition and source, failures by class and reason, plus file
hashes). The eligibility and
partition manifests are read only. A task's retry result, when present, replaces its
first-pass result.
"""
import glob, hashlib, json, os, sys
import pandas as pd

# Failure classes reported separately: the registry has no image for the task, the
# reference fix does not pass the task's tests (reference_fix_reverted_by_harness when the
# pinned harness undoes the patch; see harness_reverts.py), the bug is not reproduced with an inert
# patch, or infrastructure errors persisted
# through the retry pass (the task's environment was never evaluated).
FAILURE_CLASS = {
    "gold_tests_failed": "reference_fix_failed", "gold_timeout": "reference_fix_timeout",
    "gold_patch_apply_failed": "reference_fix_failed",
    "bug_not_reproduced": "bug_not_reproduced", "bug_timeout": "bug_check_failed",
    "bug_patch_apply_failed": "bug_check_failed", "bug_harness_error": "bug_check_failed",
    "bug_no_test_output": "bug_check_failed",
    "image_unavailable": "image_unavailable", "image_pull_failed": "infrastructure_unresolved", "gold_harness_error": "infrastructure_unresolved",
    "gold_no_test_output": "infrastructure_unresolved", "task_not_found": "task_not_found"}

def main(out, *results):
    here = os.path.dirname(os.path.abspath(__file__))
    # the frozen manifest: next to this file in a run snapshot, or in the repository's outputs/
    pm = pd.read_csv(next(p for p in (os.path.join(here, "outputs/partition_manifest.csv"),
                                      os.path.join(here, "../outputs/partition_manifest.csv")) if os.path.exists(p)))
    parts = [pd.read_csv(f, dtype=str).assign(attempts=k + 1)
             for k, r in enumerate(results) for f in sorted(glob.glob(os.path.join(r, "*", "*.csv")))]
    res = pd.concat(parts, ignore_index=True) if parts else pd.DataFrame(columns=["instance_id", "attempts"])
    n = res.groupby("instance_id").size()
    # keep the first attempt's result next to the final one (retried tasks have two rows)
    first = res[res.attempts == 1].drop_duplicates("instance_id").set_index("instance_id")
    res = res.drop_duplicates("instance_id", keep="last").drop(columns=["source", "partition"], errors="ignore")
    res["attempts"] = res.instance_id.map(n).astype(int)
    for c in ("outcome", "reason", "gold_f2p_fail", "gold_p2p_fail", "bug_f2p_fail"):
        if c in first:
            res["first_" + c] = res.instance_id.map(first[c])
    basis = os.path.join(os.path.dirname(os.path.abspath(results[-1])), "shards_retry", "retry_tasks.csv") \
        if len(results) > 1 else ""
    res["retry_basis"] = res.instance_id.map(pd.read_csv(basis).set_index("instance_id").basis) \
        if basis and os.path.exists(basis) else None
    o = pm.merge(res, on="instance_id", how="left")
    o["outcome"] = o["outcome"].fillna("pending")
    o["reason"] = o["reason"].fillna("")
    o["failure_class"] = o.reason.map(FAILURE_CLASS).fillna("")
    # Reference-fix failures caused by the pinned harness reverting the patched file
    # (harness_reverts.py) are labelled apart from other reference-fix failures.
    rev = next((p for p in (os.path.join(here, "harness_reverted_reference.csv"),) if os.path.exists(p)), None)
    reverted = set(pd.read_csv(rev).query("reference_patch_reverted == 1").instance_id) if rev else set()
    o["harness_revert_candidate"] = o.instance_id.isin(reverted).astype(int)
    hit = (o.reason == "gold_tests_failed") & (o.harness_revert_candidate == 1)
    o.loc[hit, "failure_class"] = "reference_fix_reverted_by_harness"
    assert not ((o.outcome == "failed") & (o.failure_class == "")).any(), "unclassified failure reason"
    assert (o.partition == pm.set_index("instance_id").loc[o.instance_id, "partition"].values).all()
    cols = ["source", "instance_id", "canonical_repo", "canonical_owner", "group", "partition",
            "outcome", "reason", "failure_class", "harness_revert_candidate", "attempts", "retry_basis",
            "first_outcome", "first_reason", "first_gold_f2p_fail", "first_gold_p2p_fail", "first_bug_f2p_fail", "image", "image_digest", "gold_f2p_fail", "gold_p2p_fail", "bug_f2p_fail"]
    o = o.reindex(columns=cols).sort_values(["partition", "source", "instance_id"])
    os.makedirs(out, exist_ok=True)
    o.to_csv(os.path.join(out, "qualification_outcomes.csv"), index=False, lineterminator="\n")
    q = o[o.outcome == "qualified"][["source", "instance_id", "canonical_repo", "canonical_owner", "group", "partition"]]
    q.to_csv(os.path.join(out, "qualified_manifest.csv"), index=False, lineterminator="\n")
    summ = {"partitions": {}}
    for p, g in o.groupby("partition"):
        summ["partitions"][p] = {}
        for s, h in g.groupby("source"):
            summ["partitions"][p][s] = {
                "eligible": int(len(h)), "qualified": int((h.outcome == "qualified").sum()),
                "failed": int((h.outcome == "failed").sum()), "pending": int((h.outcome == "pending").sum()),
                "failed_by_class": {k: int(v) for k, v in h[h.outcome == "failed"].failure_class.value_counts().items()},
                "failed_by_reason": {k: int(v) for k, v in h[h.outcome == "failed"].reason.value_counts().items()},
                "harness_revert_candidates": int(h.harness_revert_candidate.sum()),
                "harness_revert_observed": int((h.failure_class == "reference_fix_reverted_by_harness").sum()),
                "qualified_repositories": int(h[h.outcome == "qualified"].canonical_repo.nunique()),
                "qualified_owner_groups": int(h[h.outcome == "qualified"].group.nunique())}
    summ["repositories"] = {}
    for (src, repo), h in o.groupby(["source", "canonical_repo"]):
        summ["repositories"][f"{src}:{repo}"] = {
            "partition": h.partition.iloc[0], "eligible": int(len(h)),
            "qualified": int((h.outcome == "qualified").sum()), "pending": int((h.outcome == "pending").sum()),
            "failed_by_class": {k: int(v) for k, v in h[h.outcome == "failed"].failure_class.value_counts().items()},
            "harness_revert_candidates": int(h.harness_revert_candidate.sum())}
    summ["totals"] = {k: int(v) for k, v in o.outcome.value_counts().items()}
    rt = o[o.attempts == 2]
    summ["retry"] = {b: {"tasks": int(len(h)), "qualified_on_retry": int((h.outcome == "qualified").sum()),
                         "failed_on_retry": {k: int(v) for k, v in h[h.outcome == "failed"].failure_class.value_counts().items()}}
                     for b, h in rt.groupby("retry_basis")}
    assert o.instance_id.is_unique and len(o) == len(pm), "task IDs must match the frozen manifest one to one"
    summ["failed_by_class"] = {k: int(v) for k, v in o[o.outcome == "failed"].failure_class.value_counts().items()}
    sha = lambda f: hashlib.sha256(open(os.path.join(out, f), "rb").read()).hexdigest()
    summ["files"] = {f: sha(f) for f in ("qualification_outcomes.csv", "qualified_manifest.csv")}
    json.dump(summ, open(os.path.join(out, "qualification_summary.json"), "w"), indent=1)
    print(json.dumps(summ["totals"]), json.dumps(summ["failed_by_class"]), summ["files"])

if __name__ == "__main__":
    main(*sys.argv[1:])


==> repair_pool/split_pool.py <==
"""Partition the eligible repair pool into fitting partitions at owner-group level.

Usage: python split_pool.py OUT_DIR
Reads OUT_DIR/eligible_manifest.csv and writes partition_assignment.csv (one row per
owner group), partition_manifest.csv (one row per task), and partition_summary.json.

Every owner group goes to exactly one partition, so no repository or owner appears in
two partitions. Each owner is described by its vector of task counts per source
(SWE-Gym, SWE-smith). The objective J sums, over partitions, the squared deviation of
the partition's total share from its target and of its share within each source from
the same target, each divided by the target:
    J = sum_p [ (n_p/N - t_p)^2 + sum_s (n_ps/N_s - t_p)^2 ] / t_p.
Owners are placed greedily in decreasing order of size, ties broken by a permutation
drawn with SEED, each into the partition that minimizes J after placement (ties to the
earlier partition). A deterministic local search then applies single-owner moves and
pairwise owner swaps, in the same owner order, while they reduce J.
"""
import hashlib, json, os, sys
import numpy as np, pandas as pd

SEED = 20261007
TARGETS = {  # target share of tasks, overall and within each source
    "indexer_training": 0.20,
    "schedule_calibration": 0.10,
    "static_selection": 0.10,
    "controller_training": 0.45,
    "controller_validation": 0.15,
}
SOURCES = ["swe_gym", "swe_smith"]

def main(out):
    m = pd.read_csv(os.path.join(out, "eligible_manifest.csv"))
    V = m.pivot_table(index="group", columns="source", values="instance_id", aggfunc="count", fill_value=0)[SOURCES]
    parts = list(TARGETS)
    t = np.array([TARGETS[p] for p in parts])
    N = V.sum().to_numpy(dtype=float)
    total = N.sum()

    def J(C):
        overall = ((C.sum(1) / total - t) ** 2 / t).sum()
        per_source = (((C / N - t[:, None]) ** 2) / t[:, None]).sum()
        return float(overall + per_source)

    rng = np.random.default_rng(SEED)
    tiebreak = dict(zip(V.index, rng.permutation(len(V))))
    order = sorted(V.index, key=lambda g: (-int(V.loc[g].sum()), tiebreak[g]))
    vec = {g: V.loc[g].to_numpy(dtype=float) for g in order}
    eye = np.eye(len(parts))

    C = np.zeros((len(parts), len(SOURCES)))
    assign = {}
    for g in order:
        p = min(range(len(parts)), key=lambda q: (J(C + eye[q][:, None] * vec[g]), q))
        assign[g] = p
        C[p] += vec[g]
    greedy_J = J(C)

    improved = True
    while improved:
        improved = False
        for g in order:
            for q in range(len(parts)):
                p = assign[g]
                if q == p:
                    continue
                C2 = C.copy(); C2[p] -= vec[g]; C2[q] += vec[g]
                if J(C2) < J(C) - 1e-12:
                    assign[g], C, improved = q, C2, True
        for i, g in enumerate(order):
            for h in order[i + 1:]:
                if assign[g] == assign[h]:
                    continue
                C2 = C.copy()
                C2[assign[g]] += vec[h] - vec[g]
                C2[assign[h]] += vec[g] - vec[h]
                if J(C2) < J(C) - 1e-12:
                    assign[g], assign[h] = assign[h], assign[g]
                    C, improved = C2, True

    a = pd.DataFrame({"group": order, "partition": [parts[assign[g]] for g in order],
                      **{s: [int(V.loc[g, s]) for g in order] for s in SOURCES}})
    a.to_csv(os.path.join(out, "partition_assignment.csv"), index=False, lineterminator="\n")
    pm = m.assign(partition=m.group.map(dict(zip(a.group, a.partition)))).sort_values(["partition", "source", "instance_id"])
    pm.to_csv(os.path.join(out, "partition_manifest.csv"), index=False, lineterminator="\n")

    summary = {"seed": SEED, "targets": TARGETS, "objective": {"greedy": round(greedy_J, 6), "final": round(J(C), 6)},
               "partitions": {}}
    for p in parts:
        d = pm[pm.partition == p]
        row = {"tasks": int(len(d)), "share": round(len(d) / total, 4),
               "repositories": int(d.canonical_repo.nunique()), "owner_groups": int(d.group.nunique())}
        for s in SOURCES:
            ds = d[d.source == s]
            row[s] = {"tasks": int(len(ds)), "share_of_source": round(len(ds) / N[SOURCES.index(s)], 4),
                      "repositories": int(ds.canonical_repo.nunique()), "owner_groups": int(ds.group.nunique())}
        summary["partitions"][p] = row
    groups = [set(pm[pm.partition == p].group) for p in parts]
    repos = [set(pm[pm.partition == p].canonical_repo) for p in parts]
    summary["disjoint"] = {"owner_groups": all(not (x & y) for i, x in enumerate(groups) for y in groups[i + 1:]),
                           "repositories": all(not (x & y) for i, x in enumerate(repos) for y in repos[i + 1:])}
    sha = lambda f: hashlib.sha256(open(os.path.join(out, f), "rb").read()).hexdigest()
    summary["files"] = {f: sha(f) for f in ("partition_assignment.csv", "partition_manifest.csv")}
    json.dump(summary, open(os.path.join(out, "partition_summary.json"), "w"), indent=1)
    print(json.dumps(summary, indent=1))

if __name__ == "__main__":
    main(sys.argv[1])


==> results/make_paper_results.py <==
"""Main-text figures and condensed tables for the AIR paper, built from the results package."""
import glob, sys, pathlib
import numpy as np, pandas as pd
import matplotlib
matplotlib.use("pdf")
import matplotlib.pyplot as plt
from matplotlib.patches import Patch
from matplotlib.lines import Line2D

REPO = pathlib.Path.home() / "scratch/adaptive_inference_draft"
DATA = REPO / "air_expanded_results_oct9_1508/data"
FIG = REPO / "results/figures"; TAB = REPO / "results/tables"
sys.path.insert(0, str(REPO / "figures"))
import air_theme as th
from air_theme import TEXT_WIDTH_IN
th.apply()

S = pd.read_csv(DATA / "summary.csv")
BENCH = ["swe", "terminal", "retail", "airline", "telecom"]
BN = {"swe": "SWE-bench Verified", "terminal": "Terminal-Bench 2.0", "retail": "$\\tau^2$ retail", "airline": "$\\tau^2$ airline", "telecom": "$\\tau^2$ telecom"}
BS = {"swe": "SWE", "terminal": "Terminal", "retail": "Retail", "airline": "Airline", "telecom": "Telecom"}
BCOL = th.BENCH_COLORS
MCOL = th.MODEL_COLORS
MLAB = {"qwen4": "Qwen3-4B-Instruct-2507", "qwen8": "Qwen3-8B", "gemma": "Gemma-3-4B-it", "minimax": "MiniMax-M2", "qwen17": "Qwen3-1.7B", "qwen4orig": "Qwen3-4B (original)"}
AIRC, STATC, FULLC = th.METHOD_COLORS["air"], th.METHOD_COLORS["strongest_static"], th.METHOD_COLORS["full"]

def row(model, cap, bench, method):
    r = S[(S.model == model) & (S.cap == cap) & (S.benchmark == bench) & (S.method == method)]
    assert len(r) == 1, (model, cap, bench, method, len(r))
    return r.iloc[0]

def ema(x, a=0.18):
    out, m = [], None
    for v in x:
        m = v if m is None else a * v + (1 - a) * m
        out.append(m)
    return np.array(out)

def save(fig, name):
    fig.savefig(FIG / f"{name}.pdf", bbox_inches="tight", pad_inches=0.02, metadata={"CreationDate": None})
    w, h = fig.get_size_inches(); plt.close(fig)

def label(ax, s):
    ax.set_title(s, loc="left", pad=3)

def top_legend(fig, handles, labels=None, ncol=4, y=1.0, x=.5):
    """Compact shared legend above the panels."""
    kw = dict(loc="lower center", bbox_to_anchor=(x, y), ncol=ncol)
    return fig.legend(handles, labels, **kw) if labels is not None else fig.legend(handles=handles, **kw)

# ---------------- Figure: training dynamics at 128K ----------------
T = pd.read_csv(DATA / "training.csv")
t = T[(T.cap == 131072) & (T.domain == "repair")]
fig, ax = plt.subplots(2, 2, figsize=(TEXT_WIDTH_IN, 3.9))
for m in ["qwen4", "qwen8", "gemma", "minimax"]:
    d = t[t.model == m].groupby("rollouts").mean(numeric_only=True).reset_index()
    x = d.rollouts / 1000
    for s_ in sorted(t.seed.unique()):
        ds = t[(t.model == m) & (t.seed == s_)].sort_values("rollouts")
        ax[0, 0].plot(ds.rollouts / 1000, ds.validation_success, color=MCOL[m], lw=.3, alpha=.3)
        ax[0, 1].plot(ds.rollouts / 1000, ds.cost, color=MCOL[m], lw=.3, alpha=.3)
    ax[0, 0].plot(x, ema(d.validation_success), color=MCOL[m], label=MLAB[m])
    ax[0, 1].plot(x, ema(d.cost), color=MCOL[m])
    ax[1, 0].plot(x, ema(d.dual), color=MCOL[m])
ax[0, 1].axhline(0.50, color=th.MUTED, ls="--", lw=.6); ax[0, 1].axhline(0.53, color=th.MUTED, ls=":", lw=.6)
ax[0, 1].text(12.3, 0.497, "budget 0.50", ha="right", va="top"); ax[0, 1].text(12.3, 0.535, "tolerance 0.53", ha="right", va="bottom")
d = t[t.model == "qwen4"].groupby("rollouts").mean(numeric_only=True).reset_index()
P = np.vstack([ema(d[f"p{i}"]) for i in range(5)]); P = P / P.sum(0)
shades = [th.SEQUENTIAL(v) for v in (.18, .36, .55, .74, .92)]
ax[1, 1].stackplot(d.rollouts / 1000, P, colors=shades, labels=[f"$R={r}$" for r in [3, 5, 9, 18, 36]], lw=0)
ax[1, 1].set_ylim(0, 1); ax[1, 1].set_xlim(0, d.rollouts.max() / 1000); ax[1, 1].grid(False)
ax[1, 1].legend(loc="center left", bbox_to_anchor=(1.02, .5), handlelength=1, reverse=True)
label(ax[0, 0], "(a) Validation success (%)"); label(ax[0, 1], "(b) Normalized index and control cost")
label(ax[1, 0], "(c) Dual multiplier $\\lambda$"); label(ax[1, 1], "(d) Budget mix, Qwen3-4B-Instruct-2507")
for a in ax.flat: a.set_xlabel("Training rollouts (thousands)")
top_legend(fig, *ax[0, 0].get_legend_handles_labels(), ncol=4, x=.45)
fig.tight_layout(h_pad=.8, w_pad=.6)
save(fig, "main_training")

# ---------------- Figure: where the time goes ----------------
fig, ax = plt.subplots(1, 2, figsize=(TEXT_WIDTH_IN, 2.7), gridspec_kw={"width_ratios": [1.3, 1]})
P_ = th.PHASE_COLORS
parts = [("mean_prefill_s", "Prefill", P_["prefill"]), ("mean_decode_s", "Decode", P_["decode"]),
         ("mean_tool_s", "Tools", P_["tools"]), ("mean_env_s", "Environment", P_["environment"]), ("mean_user_s", "User simulator", P_["user"])]
centers = []
for gi, b in enumerate(BENCH):
    base = row("qwen4", 131072, b, "full").mean_e2e_s
    for k_, (m, alpha) in enumerate([("full", .35), ("strongest_static", .65), ("air", 1.0)]):
        y = gi * 3.8 + k_; r = row("qwen4", 131072, b, m); left = 0
        for k, _, c in parts:
            v = r[k] / base; ax[0].barh(y, v, left=left, color=c, alpha=alpha, height=.82, lw=0); left += v
        if m != "full":
            ax[0].text(left + .015, y, f"{base / r.mean_e2e_s:.2f}$\\times$", va="center", fontweight="bold" if m == "air" else "normal")
    centers.append(gi * 3.8 + 1)
ax[0].set_yticks(centers, [BS[b] for b in BENCH]); ax[0].invert_yaxis(); ax[0].tick_params(axis="y", length=0)
ax[0].set_xlim(0, 1.25); ax[0].set_xlabel("Time per attempt / all-refresh time"); ax[0].grid(axis="y", visible=False)
ax[0].axvline(1, color=th.MUTED, ls=":", lw=.6)
top_legend(fig, [Patch(color=c, label=l) for _, l, c in parts], ncol=5)
V = pd.read_csv(DATA / "visual_prefix_summary.csv")
for b in BENCH:
    q = V[(V.benchmark == b) & (V.method == "air")].sort_values("prefix_tokens")
    ax[1].plot(q.prefix_tokens / 1024, q.e2e_speedup, color=BCOL[b], label=BS[b])
ax[1].axhline(1, color=th.MUTED, ls=":", lw=.6)
ax[1].set_xticks([4, 32, 64, 96, 124]); ax[1].set_xlabel("Prefix length (Ki tokens)"); ax[1].set_ylabel("Speedup over all-refresh")
ax[1].legend(loc="upper left")
label(ax[0], "(a)"); label(ax[1], "(b)")
fig.tight_layout(w_pad=.4)
save(fig, "main_efficiency")

# ---------------- Figure: selector x scheduler composition ----------------
SEL = [("Flat", "air", "strongest_static", "full"), ("HISA", "hisa_air", "hisa_static", "hisa_full"),
       ("MISA, 4 heads", "misa_air", "misa_static", "misa_h4"), ("LongCat HI", "ls_hi_air", "ls_hi_static", "ls_hi")]
G = np.array([[row("qwen4", 131072, b, a).success_pct - row("qwen4", 131072, b, s_).success_pct for b in BENCH] for _, a, s_, _f in SEL])
Sp = np.array([[row("qwen4", 131072, b, f).mean_e2e_s / row("qwen4", 131072, b, a).mean_e2e_s for b in BENCH] for _, a, _s, f in SEL])
fig, ax = plt.subplots(1, 2, figsize=(TEXT_WIDTH_IN, 1.75))
im0 = th.heatmap(ax[0], G, center=0, fmt="{:+.1f}", rows=[s[0] for s in SEL], cols=[BS[b] for b in BENCH])
im1 = th.heatmap(ax[1], Sp, center=1, fmt="{:.2f}", rows=[""] * len(SEL), cols=[BS[b] for b in BENCH])
label(ax[0], "(a) AIR minus static schedule (pp)"); label(ax[1], "(b) AIR speedup over all-refresh ($\\times$)")
for a in ax: a.tick_params(axis="x", labelrotation=0)
fig.tight_layout(w_pad=3.4, rect=(0, 0, .955, 1))  # leave room for the inset colorbars
th.colorbar(fig, im0, ax[0]); th.colorbar(fig, im1, ax[1])
save(fig, "main_composition")

# ---------------- Figure: factorial main effects ----------------
F = pd.read_csv(DATA / "factorial.csv")
F["interval"] = F["interval"].astype(str).replace({"0": "call"})
facs = [("budget", "Budget $\\beta$", [0.35, 0.5, 0.7], ["0.35", "0.50", "0.70"]),
        ("interval", "Interval $Q$", ["128", "512", "2048", "call"], ["128", "512", "2048", "call"]),
        ("library", "Mask library", ["greedy", "uniform", "staggered", "independent"], ["G", "U", "S", "I"]),
        ("warm", "Warm start", [True, False], ["on", "off"])]
fig, ax = plt.subplots(2, 4, figsize=(TEXT_WIDTH_IN, 2.7), sharey="row")
for j, (k, title, levels, ticks) in enumerate(facs):
    for i, (col, yl) in enumerate([("success_pct", "Success (%)"), ("mean_e2e_s", "Seconds per attempt")]):
        g = [F[F[k] == L][col] for L in levels]
        x = np.arange(len(levels))
        ax[i, j].vlines(x, [v.min() for v in g], [v.max() for v in g], color=th.LIGHT["gray"], lw=3, alpha=.8)
        ax[i, j].plot(x, [v.mean() for v in g], "o-", color=AIRC if i == 0 else STATC, ms=3.5, lw=1)
        ax[i, j].set_xticks(x, ticks if i == 1 else [""] * len(x)); ax[i, j].set_xlim(-.5, len(x) - .5)
        if j == 0: ax[i, j].set_ylabel(yl)
    ax[0, j].set_title(title, pad=3)
fig.tight_layout(h_pad=.3, w_pad=.3)
save(fig, "main_factorial")

# ---------------- Figure: two factorial panels for the main text ----------------
fig, ax = plt.subplots(1, 2, figsize=(th.COLUMN_WIDTH_IN, 1.45), sharey=True, gridspec_kw={"width_ratios": [1.6, 1]})
qs, ql = ["128", "512", "2048", "call"], ["128", "512", "2048", "call"]
g = [F[F.interval == L].success_pct for L in qs]; x = np.arange(len(qs))
ax[0].vlines(x, [v.min() for v in g], [v.max() for v in g], color=th.LIGHT["gray"], lw=3, alpha=.8)
ax[0].plot(x, [v.mean() for v in g], "o-", color=AIRC, ms=3.5, lw=1)
ax[0].set_xticks(x, ql); ax[0].set_xlim(-.5, len(x) - .5); ax[0].set_xlabel("Decision interval $Q$"); ax[0].set_ylabel("Success (%)")
label(ax[0], "(a)")
keys = ["budget", "interval", "library"]
W = F.pivot_table(index=keys, columns="warm", values="success_pct").reset_index()
for _, r in W.iterrows():
    ax[1].plot([0, 1], [r[False], r[True]], color=th.LIGHT["gray"], lw=.5, alpha=.7)
ax[1].plot([0, 1], [W[False].mean(), W[True].mean()], "o-", color=AIRC, ms=3.5, lw=1)
ax[1].set_xticks([0, 1], ["off", "on"]); ax[1].set_xlim(-.35, 1.35); ax[1].set_xlabel("Warm start")
label(ax[1], "(b)")
fig.tight_layout(w_pad=.4)
save(fig, "main_ablation_panels")

# ---------------- Figure: MISA active heads ----------------
fig, ax = plt.subplots(1, 3, figsize=(TEXT_WIDTH_IN, 1.95))
H = [1, 2, 4, 8]
for b in BENCH:
    rs = [row("qwen4", 131072, b, f"misa_h{h}") for h in H]
    ax[0].plot(H, [r.success_pct for r in rs], "o-", ms=3, color=BCOL[b], label=BS[b])
    ax[1].plot(H, [r.mean_e2e_s for r in rs], "o-", ms=3, color=BCOL[b])
    ax[2].plot(H, [r.index_cost for r in rs], "o-", ms=3, color=BCOL[b])
for a, t_ in zip(ax, ["(a) Success (%)", "(b) Seconds per attempt", "(c) Normalized index cost"]):
    a.set_xscale("log", base=2); a.set_xticks(H, [str(h) for h in H]); a.minorticks_off()
    a.set_xlabel("Active indexer heads"); label(a, t_)
top_legend(fig, *ax[0].get_legend_handles_labels(), ncol=5)
fig.tight_layout(w_pad=.6)
save(fig, "main_misa")

# ---------------- Figure: 32K constrained training on six backbones ----------------
t32 = T[(T.cap == 32768) & (T.domain == "repair")]
fig, ax = plt.subplots(2, 2, figsize=(TEXT_WIDTH_IN, 3.7))
order = ["qwen17", "qwen4", "qwen8", "gemma", "minimax", "qwen4orig"]
for m in order:
    d = t32[t32.model == m].groupby("rollouts").mean(numeric_only=True).reset_index(); x = d.rollouts / 1000
    for a, col in zip(ax.flat, ["cost", "violation", "dual", "overhead"]):
        a.plot(x, ema(d[col]), color=MCOL[m], label=MLAB[m], lw=1.6 if m == "gemma" else 1.1)
ax[0, 0].axhline(0.50, color=th.MUTED, ls="--", lw=.6)
for a, t_ in zip(ax.flat, ["(a) Normalized index and control cost", "(b) Constraint violation", "(c) Dual multiplier $\\lambda$", "(d) Controller overhead (% of cost)"]):
    label(a, t_); a.set_xlabel("Training rollouts (thousands)")
top_legend(fig, *ax[0, 0].get_legend_handles_labels(), ncol=3)
fig.tight_layout(h_pad=.8, w_pad=.6)
save(fig, "main_train32k")

# ---------------- Figure: joint dynamics of the primary controller ----------------
q = t[t.model == "qwen4"]
SC = th.SEED_COLORS
fig, ax = plt.subplots(2, 2, figsize=(TEXT_WIDTH_IN, 3.7))
for sd, c in SC.items():
    d = q[q.seed == sd].sort_values("rollouts"); x = d.rollouts / 1000
    vc, cc = ema(d.validation_success), ema(d.cost)
    ax[0, 0].plot(cc, vc, color=c, lw=1, label=f"Seed {sd}")
    for r_, mk in [(0, "o"), (6144, "s"), (12288, "*")]:
        k = int(np.argmin(np.abs(d.rollouts.values - r_)))
        ax[0, 0].plot(cc[k], vc[k], mk, color=c, ms=6 if mk == "*" else 4)
    P_ = np.clip(d[[f"p{i}" for i in range(5)]].values, 1e-9, 1); P_ = P_ / P_.sum(1, keepdims=True)
    ax[0, 1].plot(x, ema(-(P_ * np.log(P_)).sum(1)), color=c)
    ax[1, 0].plot(x, ema(d.mean_refresh_fraction), color=c)
    ax[1, 1].step(x, d.dual, where="post", color=c, lw=1)
ax[0, 0].axvline(0.50, color=th.MUTED, ls="--", lw=.6); ax[0, 0].set_xlabel("Normalized cost"); ax[0, 0].set_ylabel("Validation success (%)")
top_legend(fig, [Line2D([], [], color=c, label=f"Seed {sd}") for sd, c in SC.items()] +
                [Line2D([], [], color=th.MUTED, marker=mk, ls="none", label=l) for mk, l in [("o", "0"), ("s", "6,144"), ("*", "12,288 rollouts")]], ncol=6)
for a in [ax[0, 1], ax[1, 0], ax[1, 1]]: a.set_xlabel("Training rollouts (thousands)")
label(ax[0, 0], "(a) Cost-success path"); label(ax[0, 1], "(b) Action entropy (nats)")
label(ax[1, 0], "(c) Expected Full-layer fraction"); label(ax[1, 1], "(d) Dual multiplier, raw updates")
fig.tight_layout(h_pad=.8, w_pad=.6)
save(fig, "main_joint")

# ---------------- Figure: paired outcomes, compact ----------------
PO = pd.read_csv(DATA / "visual_paired_outcomes.csv")
comps = [("strongest_static", "Strongest static"), ("ic_trained", "IndexCache (trained)"), ("hisa_air", "HISA + AIR"), ("retopk_index", "ReTopK (indexer)")]
OC = th.OUTCOME_COLORS
groups = [("Both succeed", OC["both_succeed"]), ("AIR only", OC["air_only"]), ("Comparator only", OC["comparator_only"]), ("Both fail", OC["both_fail"])]
fig, ax = plt.subplots(2, 5, figsize=(TEXT_WIDTH_IN, 2.45), sharey=True, gridspec_kw={"height_ratios": [1, 1]})
y = np.arange(len(comps))
for j, b in enumerate(BENCH):
    for i, (m, _) in enumerate(comps):
        q = PO[(PO.benchmark == b) & (PO.method == m)].set_index("outcome_group")
        left = 0
        for g, c in groups:
            v = q.loc[g].fraction_pct; ax[0, j].barh(i, v, left=left, color=c, height=.72, lw=0); left += v
        fa, fc = 100 * q.iloc[0].air_failure_time_fraction, 100 * q.iloc[0].comparator_failure_time_fraction
        ax[1, j].plot([fa, fc], [i, i], color=th.LIGHT["gray"], lw=1, zorder=1)
        ax[1, j].scatter(fc, i, s=12, color=STATC, zorder=2)
        ax[1, j].scatter(fa, i, s=30, marker="*", color=AIRC, zorder=3)
    ax[0, j].set_xlim(0, 100); ax[0, j].set_xticks([0, 50]); ax[0, j].grid(False)
    ax[0, j].set_title(BS[b], pad=3)
    lo = min(PO[PO.benchmark == b].air_failure_time_fraction.min(), PO[PO.benchmark == b].comparator_failure_time_fraction.min()) * 100
    hi = max(PO[PO.benchmark == b].air_failure_time_fraction.max(), PO[PO.benchmark == b].comparator_failure_time_fraction.max()) * 100
    ax[1, j].set_xlim(lo - 3, hi + 3); ax[1, j].grid(axis="y", visible=False)
    for a in ax[:, j]: a.tick_params(axis="y", length=0)
ax[0, 0].set_yticks(y, [c[1] for c in comps]); ax[0, 0].invert_yaxis()
ax[0, 2].set_xlabel("Share of paired attempts (%)"); ax[1, 2].set_xlabel("Share of elapsed time on failed attempts (%)")
handles = [Patch(color=c, label=g) for g, c in groups] + [Line2D([], [], color=AIRC, marker="*", ls="none", ms=7, label="AIR"), Line2D([], [], color=STATC, marker="o", ls="none", ms=4, label="Comparator")]
top_legend(fig, handles, ncol=6, x=.55)
fig.tight_layout(h_pad=.4, w_pad=.3)
save(fig, "main_paired")

# ---------------- Tables ----------------
def fmt(v, p=1): return f"{v:.{p}f}"
AIRB = {"air", "air_b035", "air_b070", "hisa_air", "misa_air", "ls_hi_air"}  # AIR-based methods share one row tint
def tint(m): return "\\rowcolor{AIRRow}" if m in AIRB else ""
KEY = ("\\par\\smallskip{\\scriptsize\\textit{Key:} bold marks the best value in each column of the stated comparison set, ties at the reported precision included; "
       "\\AIRswatch{AIRRow}~\\method-based rows%s.}\\par")

def tex_table(caption, label_, colspec, header, body, key_extra="", font="\\small", sep="4pt"):
    out = [f"\\begin{{table}}[tbp]\\centering{font}", f"\\caption{{{caption}}}\\label{{{label_}}}",
           f"\\setlength{{\\tabcolsep}}{{{sep}}}", f"\\begin{{tabular}}{{{colspec}}}", "\\toprule", *header, "\\midrule", *body,
           "\\bottomrule", "\\end{tabular}", KEY % key_extra, "\\end{table}"]
    return "\n".join(out) + "\n"

def boldbest(vals, best="max"):
    f = max if best == "max" else min
    b = f(vals); return [f"\\textbf{{{fmt(v)}}}" if abs(v - b) < 1e-9 else fmt(v) for v in vals]

# Ablation ladder (main text)
groups = [("Placement and state-free variation", [("strongest_static", "Strongest feasible static ($R=18$)"), ("staggered_r18", "Staggered mask, $R=18$"), ("mixture", "State-independent mixture")]),
          ("Rules and local learning", [("event", "Event-triggered rule"), ("staleness", "Lagged-staleness rule"), ("supervised", "Supervised router"), ("bandit", "Contextual bandit")]),
          ("Restricted controller state", [("feat_phase", "Event metadata only"), ("feat_model_index", "Model and index statistics")]),
          ("\\method budgets ($\\beta=0.35$ and $0.70$ unranked)", [("air_b035", "$\\beta=0.35$"), ("air", "$\\beta=0.50$, deployed"), ("air_b070", "$\\beta=0.70$")])]
allrows = [m for _, g in groups for m, _ in g if m not in ("air_b035", "air_b070")]
best = {b: max(row("qwen4", 131072, b, m).success_pct for m in allrows) for b in BENCH}
body = []
ref = [row("qwen4", 131072, b, "full").success_pct for b in BENCH]
body.append("All-refresh reference & " + " & ".join(f"\\textcolor{{black!60}}{{{fmt(v)}}}" for v in ref) + " & \\textcolor{black!60}{1.00} \\\\")
for gname, g in groups:
    body.append(f"\\addlinespace[2pt]\\multicolumn{{7}}{{l}}{{\\textcolor{{black!65}}{{{gname}}}}} \\\\")
    for m, lab in g:
        vals = [row("qwen4", 131072, b, m).success_pct for b in BENCH]
        sp = row("qwen4", 131072, "swe", "full").mean_e2e_s / row("qwen4", 131072, "swe", m).mean_e2e_s
        cells = [f"\\textbf{{{fmt(v)}}}" if (m in allrows and round(v, 1) == round(best[b], 1)) else fmt(v) for v, b in zip(vals, BENCH)]
        body.append(f"{tint(m)}\\quad {lab} & " + " & ".join(cells) + f" & {sp:.2f} \\\\")
cap = ("Among the $\\beta=0.50$ variants, \\method has the highest success on SWE-bench Verified, retail, and telecom and ties the best Terminal-Bench 2.0 score; on airline five locally trained or restricted-state variants score higher, the supervised router most. The larger budget $\\beta=0.70$ is a separate experiment and scores higher on four populations. Success (\\%); last column: SWE-bench Verified speedup over all-refresh.")
hdr = ["Method & SWE & Terminal & Retail & Airline & Telecom & Speedup \\\\"]
(TAB / "c_ablation.tex").write_text(tex_table(cap, "tab:ablation", "lrrrrrr", hdr, body, "; gray: reference, not ranked; other budgets are not ranked", font="\\footnotesize"))

# Reliability (main text)
meths = [("native", "Native attention"), ("full", "All-refresh sparse"), ("strongest_static", "Strongest feasible static"), ("ic_trained", "Training-aware IndexCache"),
         ("latent_hs", "LatentIndex + HS"), ("hisa_air", "HISA + \\method"), ("air", "\\method")]
cols = [(c, b) for c in [32768, 131072] for b in ["retail", "airline", "telecom"]]
vals = {m: [row("qwen4", c, b, m).pass4_pct for c, b in cols] for m, _ in meths}
bestc = [max(vals[m][i] for m, _ in meths) for i in range(6)]
body = []
for m, lab in meths:
    cells = [f"\\textbf{{{fmt(v)}}}" if round(v, 1) == round(bestc[i], 1) else fmt(v) for i, v in enumerate(vals[m])]
    body.append(tint(m) + f"{lab} & " + " & ".join(cells) + " \\\\")
hdr = ["& \\multicolumn{3}{c}{32K} & \\multicolumn{3}{c}{128K} \\\\", "\\cmidrule(lr){2-4}\\cmidrule(lr){5-7}", "Method & Retail & Airline & Telecom & Retail & Airline & Telecom \\\\"]
cap = ("\\method's pass$^4$ (all-four success, \\%) exceeds the comparator's in five of six $\\tau^2$ cells; on 32K airline the comparator is higher (16.0 against 12.0).")
(TAB / "c_reliability.tex").write_text(tex_table(cap, "tab:reliability", "lrrrrrr", hdr, body))

# Alternative methods (appendix): success and speedup
alts = [("References", [("native", "Native attention"), ("full", "All-refresh sparse"), ("strongest_static", "Strongest feasible static")]),
        ("Alternative injected selectors", [("ic_trained", "Training-aware IndexCache"), ("latent", "LatentIndex"), ("latent_hs", "LatentIndex + HS"), ("misa_h4", "MISA, 4 heads"), ("hisa_full", "HISA, all refresh"), ("ls_cli", "LongCat CLI"), ("ls_hi", "LongCat HI"), ("retopk_index", "ReTopK, indexer adapted")]),
        ("Native-score methods", [("retopk_native", "ReTopK, per head"), ("hshare", "HShare"), ("sfi", "Slow-Fast Inference"), ("tidal", "TidalDecode"), ("quest", "Quest"), ("kascade", "Kascade")]),
        ("\\method-based methods", [("hisa_air", "HISA + \\method"), ("air", "\\method")])]
ms = [m for _, g in alts for m, _ in g if m != "native"]
sv = {m: [row("qwen4", 131072, b, m).success_pct for b in BENCH] for _, g in alts for m, _ in g}
spd = {m: [row("qwen4", 131072, b, "full").mean_e2e_s / row("qwen4", 131072, b, m).mean_e2e_s for b in BENCH] for _, g in alts for m, _ in g}
bs = [max(sv[m][i] for m in ms) for i in range(5)]; bp = [max(spd[m][i] for m in ms) for i in range(5)]
body = []
for gname, g in alts:
    body.append(f"\\addlinespace[2pt]\\multicolumn{{11}}{{l}}{{\\textcolor{{black!65}}{{{gname}}}}} \\\\")
    for m, lab in g:
        c1 = [(f"\\textbf{{{fmt(v)}}}" if (m in ms and round(v, 1) == round(bs[i], 1)) else fmt(v)) for i, v in enumerate(sv[m])]
        c2 = [(f"\\textbf{{{v:.2f}}}" if (m in ms and round(v, 2) == round(bp[i], 2)) else f"{v:.2f}") for i, v in enumerate(spd[m])]
        if m == "native": c1 = [f"\\textcolor{{black!60}}{{{c}}}" for c in c1]; c2 = [f"\\textcolor{{black!60}}{{{c}}}" for c in c2]
        body.append(tint(m) + f"\\quad {lab} & " + " & ".join(c1 + c2) + " \\\\")
hdr = ["& \\multicolumn{5}{c}{Success (\\%) $\\uparrow$} & \\multicolumn{5}{c}{Speedup over all-refresh $\\uparrow$} \\\\", "\\cmidrule(lr){2-6}\\cmidrule(lr){7-11}",
       "Method & SWE & Term. & Retail & Airl. & Tel. & SWE & Term. & Retail & Airl. & Tel. \\\\"]
cap = ("Among the frozen-backbone methods shown, \\method has the highest success on SWE-bench Verified, HISA with \\method on telecom, and LongCat CLI on retail, and HISA with \\method is the fastest or tied-fastest on every population; Table~\\ref{tab:elapsed} lists configurations that are faster on some populations. Gray: native attention, unranked.")
(TAB / "c_alternatives.tex").write_text(tex_table(cap, "tab:alternatives", "lrrrrrrrrrr", hdr, body, "; gray: unranked reference", font="\\footnotesize", sep="3pt"))

# Elapsed time for every method (appendix): replaces the two bar-chart pages
EL = [("References", [("native", "Native attention"), ("full", "All-refresh sparse"), ("strongest_static", "Strongest feasible static")]),
      ("Alternative injected selectors", [("ic_trained", "Training-aware IndexCache"), ("latent", "LatentIndex"), ("latent_hs", "LatentIndex + HS"),
          ("misa_h1", "MISA, 1 head"), ("misa_h2", "MISA, 2 heads"), ("misa_h4", "MISA, 4 heads"), ("misa_h8", "MISA, 8 heads"),
          ("hisa_full", "HISA, all refresh"), ("hisa_static", "HISA, static schedule"), ("misa_static", "MISA 4, static schedule"),
          ("ls_cli", "LongCat CLI"), ("ls_hi", "LongCat HI"), ("ls_hi_static", "LongCat HI, static schedule"), ("retopk_index", "ReTopK, indexer adapted")]),
      ("Native-score methods", [("retopk_native", "ReTopK, per head"), ("hshare", "HShare"), ("sfi", "Slow-Fast Inference"), ("tidal", "TidalDecode"), ("quest", "Quest"), ("kascade", "Kascade")]),
      ("\\method-based methods", [("hisa_air", "HISA + \\method"), ("misa_air", "MISA 4 + \\method"), ("ls_hi_air", "LongCat HI + \\method"), ("air", "\\method")])]
elm = [m for _, g in EL for m, _ in g]
assert len(elm) == len(set(elm)) == 27
mins = {m: [row("qwen4", 131072, b, m).mean_e2e_s / 60 for b in BENCH] for m in elm}
spe = {m: [row("qwen4", 131072, b, "full").mean_e2e_s / row("qwen4", 131072, b, m).mean_e2e_s for b in BENCH] for m in elm}
fast = [min(mins[m][i] for m in elm) for i in range(5)]
body = []
for gname, g in EL:
    body.append(f"\\addlinespace[2pt]\\multicolumn{{6}}{{l}}{{\\textcolor{{black!65}}{{{gname}}}}} \\\\")
    for m, lab in g:
        cells = []
        for i in range(5):
            t_ = f"{mins[m][i]:.1f}"
            if round(mins[m][i], 1) == round(fast[i], 1): t_ = f"\\textbf{{{t_}}}"
            cells.append(f"{t_} ({spe[m][i]:.2f})")
        if m == "full": cells = [f"\\textcolor{{black!60}}{{{c}}}" for c in cells]
        body.append(tint(m) + f"\\quad {lab} & " + " & ".join(cells) + " \\\\")
hdr = ["& \\multicolumn{5}{c}{Minutes per attempt (speedup over all-refresh, $\\times$)} \\\\", "\\cmidrule(lr){2-6}",
       "Method & SWE & Terminal & Retail & Airline & Telecom \\\\"]
cap = ("Mean minutes per attempt (speedup over all-refresh) for every method; bold marks the fastest per column. \\method is 4 to 5\\% faster than all-refresh on SWE-bench Verified and Terminal-Bench 2.0 and 9 to 10\\% faster on $\\tau^2$.")
s_ = tex_table(cap, "tab:elapsed", "lrrrrr", hdr, body, "; gray: the all-refresh reference", font="\\footnotesize", sep="4pt")
s_ = s_.replace("bold marks the best value in each column of a comparison group", "bold marks the shortest time in each column")
(TAB / "c_elapsed.tex").write_text(s_)

# Paid probe across backbones (appendix)
def sg(v):
    t = f"{v:+.1f}"
    return "0.0" if t in ("+0.0", "-0.0") else t
PP = pd.read_csv(DATA / "paid_probe.csv")
pr = PP[(PP.interval == 512) & (PP.deployment == "stochastic")]
body = []
for m in ["qwen17", "qwen4", "qwen8", "gemma", "minimax", "qwen4orig"]:
    for c in sorted(pr[pr.model == m].cap.unique()):
        on = pr[(pr.model == m) & (pr.cap == c) & (pr.probe == "on")].set_index("benchmark")
        off = pr[(pr.model == m) & (pr.cap == c) & (pr.probe == "off")].set_index("benchmark")
        ds = (on.success_pct - off.success_pct).reindex(BENCH); dc = (on.index_cost - off.index_cost).reindex(BENCH)
        dt = (100 * (on.mean_e2e_s / off.mean_e2e_s - 1)).reindex(BENCH)
        body.append(f"{MLAB[m]} & {c // 1024}K & {sg(ds.min())} to {sg(ds.max())} & {dc.min():.3f} to {dc.max():.3f} & {sg(dt.min())} to {sg(dt.max())} \\\\")
hdr = ["Backbone & Cap & Success change (pp) & Added cost & Time change (\\%) \\\\"]
cap = ("At $Q=512$ the paid probe raises or matches success everywhere; its cost is small except on Gemma-3-4B-it, whose probe runs five native layers. Entries: ranges over populations of probe-on minus probe-off.")
s_ = tex_table(cap, "tab:probe", "llrrr", hdr, body).replace(KEY % "", "")
(TAB / "c_probe.tex").write_text(s_)

# LongCat adapted substrate (appendix)
L = pd.read_csv(DATA / "longcat_track.csv")
body = []
for b in BENCH:
    q = L[L.benchmark == b].set_index("method")
    ms_ = list(q.index)
    full, lc = q.loc["arch_full"], q.loc["longcat_sparse"]
    la = q.loc[[x for x in ms_ if x not in ("arch_full", "longcat_sparse")][0]]
    v = [full.success_pct, lc.success_pct, la.success_pct]; bb = max(v)
    cells = [f"\\textbf{{{fmt(x)}}}" if round(x, 1) == round(bb, 1) else fmt(x) for x in v]
    body.append(f"{BS[b]} & " + " & ".join(cells) + f" & {lc.full_speedup:.2f} & {la.full_speedup:.2f} & {int(lc.break_even_episodes):,} & {int(la.break_even_episodes):,} \\\\")
hdr = ["& \\multicolumn{3}{c}{Success (\\%)} & \\multicolumn{2}{c}{Speedup} & \\multicolumn{2}{c}{Break-even attempts} \\\\",
       "\\cmidrule(lr){2-4}\\cmidrule(lr){5-6}\\cmidrule(lr){7-8}", "Population & Unadapted & LongCat & +\\,\\method & LongCat & +\\,\\method & LongCat & +\\,\\method \\\\"]
cap = ("Full LongCat Sparse Attention keeps success within 0.8 points of the unadapted all-refresh model at 1.08 to 1.17 times its speed, and adding \\method raises success on four of five populations; repaying 180 GPU-hours (192 with \\method) takes 6,403 to 12,858 attempts.")
(TAB / "c_longcat.tex").write_text(tex_table(cap, "tab:longcat", "lrrrrrrr", hdr, body, "", sep="3.5pt").replace("; \\AIRswatch{AIRRow}~\\method rows", ""))

# Continuation populations (appendix)
C = pd.read_csv(DATA / "continuation.csv")
body = []
for b in BENCH:
    q = C[(C.benchmark == b) & (C.method == "air")].set_index("phi")
    n = int(row("qwen4", 131072, b, "air").n_tasks)
    body.append(f"{BS[b]} & {n} & " + " & ".join(f"{int(q.loc[p].n_snapshots)}" for p in [0.6, 0.75, 0.9]) + " \\\\")
hdr = ["Population & Tasks & $\\varphi=0.60$ & $\\varphi=0.75$ & $\\varphi=0.90$ \\\\"]
cap = ("Eligible long-history snapshots per occupancy band; fewer tasks reach the higher bands (SWE-bench Verified: 392, 271, and 172 of 500).")
s_ = tex_table(cap, "tab:continuation-pop", "lrrrr", hdr, body).replace(KEY % "", "")
(TAB / "c_continuation_pop.tex").write_text(s_)
print("done")

# ======================= ACL main-text displays =======================
from air_theme import COLUMN_WIDTH_IN
MS = {"native": "Native attention", "full": "All-refresh", "strongest_static": "Static ($R=18$)", "ic_trained": "Training-aware IndexCache",
      "latent": "LatentIndex", "ls_cli": "LongCat CLI", "retopk_native": "ReTopK (per head)", "hisa_air": "HISA + \\method", "air": "\\method"}

def mps(m, b):  # minutes per successful task
    return 60.0 / row("qwen4", 131072, b, m).successes_per_hour

# Opening summary (page 1): static comparator versus AIR on every benchmark
body = ["\\begin{tabular}{lrrrrr}", "\\toprule",
        "& \\multicolumn{3}{c}{Success (\\%) $\\uparrow$} & \\multicolumn{2}{c}{Min/success $\\downarrow$} \\\\",
        "\\cmidrule(lr){2-4}\\cmidrule(lr){5-6}",
        "Benchmark & Static & \\method & $\\Delta$ & Static & \\method \\\\", "\\midrule"]
for b in BENCH:
    s, a = row("qwen4", 131072, b, "strongest_static").success_pct, row("qwen4", 131072, b, "air").success_pct
    body.append(f"{BN[b]} & {s:.1f} & \\textbf{{{a:.1f}}} & $+{a - s:.1f}$ & {mps('strongest_static', b):.1f} & \\textbf{{{mps('air', b):.1f}}} \\\\")
body += ["\\bottomrule", "\\multicolumn{6}{l}{\\footnotesize Differences are calculated before rounding.}", "\\end{tabular}"]
(TAB / "c_opening_body.tex").write_text("\n".join(body) + "\n")

# Main comparison (Section 5): grouped success and minutes per success
groups2 = [("References", ["native", "full"]), ("Static allocation", ["strongest_static"]),
           ("Alternative selectors", ["ic_trained", "latent", "ls_cli", "retopk_native"]),
           ("{\\upshape\\method}-based methods", ["hisa_air", "air"])]
order = [m for _, g in groups2 for m in g]
ranked = [m for m in order if m != "native"]
best_s = {b: max(round(row("qwen4", 131072, b, m).success_pct, 1) for m in ranked) for b in BENCH}
best_t = {b: min(round(mps(m, b), 1) for m in ranked) for b in BENCH}
BSH = {"swe": "SWE-bench V.", "terminal": "Terminal-Bench", "retail": "$\\tau^2$ retail", "airline": "$\\tau^2$ airline", "telecom": "$\\tau^2$ telecom"}
body = ["\\begin{tabular}{l" + "rr" * 5 + "}", "\\toprule",
        "& " + " & ".join(f"\\multicolumn{{2}}{{c}}{{{BSH[b]}}}" for b in BENCH) + " \\\\",
        "".join(f"\\cmidrule(lr){{{2 + 2 * i}-{3 + 2 * i}}}" for i in range(5)),
        "Method" + " & Succ.$\\uparrow$ & Min/s.$\\downarrow$" * 5 + " \\\\", "\\midrule"]
for gi, (gname, g) in enumerate(groups2):
    if gi: body.append("\\addlinespace[2pt]")
    body.append(f"\\multicolumn{{11}}{{l}}{{\\textit{{{gname}}}}} \\\\")
    for m in g:
        cells = []
        for b in BENCH:
            s_, t_ = round(row("qwen4", 131072, b, m).success_pct, 1), round(mps(m, b), 1)
            cs, ct = f"{s_:.1f}", f"{t_:.1f}"
            if m != "native":
                if s_ == best_s[b]: cs = f"\\textbf{{{cs}}}"
                if t_ == best_t[b]: ct = f"\\textbf{{{ct}}}"
            else:
                cs, ct = f"\\textcolor{{black!55}}{{{cs}}}", f"\\textcolor{{black!55}}{{{ct}}}"
            cells += [cs, ct]
        lab = f"\\textcolor{{black!55}}{{{MS[m]}}}" if m == "native" else MS[m]
        body.append(f"{tint(m)}\\quad {lab} & " + " & ".join(cells) + " \\\\")
body += ["\\bottomrule", "\\end{tabular}"]
(TAB / "c_main_body.tex").write_text("\n".join(body) + "\n")

# Compact ablation (Section 5.2)
groups_m = [("Static and state-free", [("strongest_static", "Greedy mask, $R=18$"), ("staggered_r18", "Staggered mask, $R=18$"), ("mixture", "State-free mixture")]),
            ("Rules and local learning", [("event", "Event trigger"), ("staleness", "Lagged staleness"), ("supervised", "Supervised router"), ("bandit", "Contextual bandit")]),
            ("Restricted state", [("feat_phase", "Event metadata only"), ("feat_model_index", "Model + index stats")])]
allm = [m for _, g in groups_m for m, _ in g] + ["air"]
bst = {b: max(round(row("qwen4", 131072, b, m).success_pct, 1) for m in allm) for b in BENCH}
body = ["\\begin{tabular}{lrrrrr}", "\\toprule", "Variant & SWE & Term. & Retail & Airl. & Tel. \\\\", "\\midrule"]
for gname, g in groups_m:
    body.append(f"\\multicolumn{{6}}{{l}}{{\\textit{{{gname}}}}} \\\\")
    for m, lab in g:
        vals = [round(row("qwen4", 131072, b, m).success_pct, 1) for b in BENCH]
        body.append(f"\\quad {lab} & " + " & ".join(f"\\textbf{{{v:.1f}}}" if v == bst[b] else f"{v:.1f}" for v, b in zip(vals, BENCH)) + " \\\\")
vals = [round(row("qwen4", 131072, b, "air").success_pct, 1) for b in BENCH]
body.append("\\midrule" + tint("air") + "\\method (terminal reward) & " + " & ".join(f"\\textbf{{{v:.1f}}}" if v == bst[b] else f"{v:.1f}" for v, b in zip(vals, BENCH)) + " \\\\")
body += ["\\bottomrule", "\\end{tabular}"]
(TAB / "c_ablation_main_body.tex").write_text("\n".join(body) + "\n")

# Quality-cost curves (Section 5.1): one panel per benchmark
fig, axes = plt.subplots(1, 5, figsize=(TEXT_WIDTH_IN, 1.5))
for a, b in zip(axes, BENCH):
    st = [row("qwen4", 131072, b, f"static_r{r}") for r in [3, 5, 9, 18, 36]]
    a.plot([r.mean_e2e_s / 60 for r in st], [r.success_pct for r in st], "o-", color=STATC, ms=2.6, lw=.9, label="Static IndexCache ($R$)")
    ar = [row("qwen4", 131072, b, m) for m in ["air_b035", "air", "air_b070"]]
    a.plot([r.mean_e2e_s / 60 for r in ar], [r.success_pct for r in ar], "*-", color=AIRC, ms=5.5, lw=1.1, label="AIR ($\\beta$)")
    a.axhline(row("qwen4", 131072, b, "full").success_pct, color=th.GRAY, ls="--", lw=.7, label="All-refresh")
    s18, a50 = row("qwen4", 131072, b, "strongest_static"), row("qwen4", 131072, b, "air")
    a.plot([s18.mean_e2e_s / 60], [s18.success_pct], "o", mfc="white", mec=STATC, ms=4.2, mew=1.0, zorder=4)
    xg = a50.mean_e2e_s / 60
    a.annotate("", xy=(xg, a50.success_pct), xytext=(xg, s18.success_pct), arrowprops=dict(arrowstyle="-|>", color=AIRC, lw=.7, shrinkA=2, shrinkB=3, mutation_scale=6))
    a.text(xg, (a50.success_pct + s18.success_pct) / 2, f" +{a50.success_pct - s18.success_pct:.1f}", ha="left", va="center", fontsize=6.5, color=AIRC)
    a.set_title(BS[b], pad=2)
    a.tick_params(labelsize=7, pad=1.5); a.xaxis.set_major_locator(plt.MaxNLocator(3)); a.yaxis.set_major_locator(plt.MaxNLocator(4))
axes[0].set_ylabel("Success (%)"); fig.supxlabel("Minutes per attempt", y=.015, fontsize=th.LABEL_PT)
fig.tight_layout(w_pad=.35, rect=(0, .07, 1, .88))
fig.legend(*axes[0].get_legend_handles_labels(), loc="lower center", bbox_to_anchor=(.5, .88), ncol=3)
save(fig, "main_tradeoff")

# Generalization across backbones and caps (Section 5.3): success difference only, column width
rowsG, M = [], []
MSH = {"qwen17": "Qwen3-1.7B", "qwen4": "Qwen3-4B-2507", "qwen8": "Qwen3-8B", "gemma": "Gemma-3-4B", "minimax": "MiniMax-M2", "qwen4orig": "Qwen3-4B orig."}
for m in ["qwen17", "qwen4", "qwen8", "gemma", "minimax", "qwen4orig"]:
    for c in sorted(S[S.model == m].cap.unique()):
        rowsG.append(f"{MSH[m]} {c // 1024}K" + ("$^\\dagger$" if (m == "gemma" and c == 32768) else ""))
        M.append([row(m, c, b, "air").success_pct - row(m, c, b, "strongest_static").success_pct for b in BENCH])
M = np.round(np.array(M), 1)
fig, ax = plt.subplots(figsize=(COLUMN_WIDTH_IN, 2.05))
im = th.heatmap(ax, M, center=0, fmt="{:+.1f}", rows=rowsG, cols=["SWE", "Term.", "Retail", "Airl.", "Tel."], fontsize=7)
ax.tick_params(labelsize=7); fig.tight_layout(rect=(0, 0, .9, 1)); th.colorbar(fig, im, ax, width=.04, pad=.03)
save(fig, "main_gains")

# Where the time goes (Section 5.4), column width
fig, ax = plt.subplots(2, 1, figsize=(COLUMN_WIDTH_IN, 3.0), gridspec_kw={"height_ratios": [1.35, 1]})
P_ = th.PHASE_COLORS
parts = [("mean_prefill_s", "Prefill", P_["prefill"]), ("mean_decode_s", "Decode", P_["decode"]),
         ("mean_tool_s", "Tools", P_["tools"]), ("mean_env_s", "Env.", P_["environment"]), ("mean_user_s", "User sim.", P_["user"])]
centers = []
for gi, b in enumerate(BENCH):
    base = row("qwen4", 131072, b, "full").mean_e2e_s
    for k_, (m, alpha) in enumerate([("full", .35), ("air", 1.0)]):
        y = gi * 2.7 + k_; r = row("qwen4", 131072, b, m); left = 0
        for k, _, c in parts:
            v = r[k] / base; ax[0].barh(y, v, left=left, color=c, alpha=alpha, height=.8, lw=0); left += v
        if m == "air": ax[0].text(left + .015, y, f"{base / r.mean_e2e_s:.2f}$\\times$", va="center", fontsize=7)
    centers.append(gi * 2.7 + .5)
ax[0].set_yticks(centers, [BS[b] for b in BENCH]); ax[0].invert_yaxis(); ax[0].tick_params(axis="y", length=0, labelsize=7)
ax[0].tick_params(axis="x", labelsize=7); ax[0].set_xlim(0, 1.18); ax[0].grid(axis="y", visible=False); ax[0].axvline(1, color=th.MUTED, ls=":", lw=.6)
ax[0].set_xlabel("Time per attempt / all-refresh (light: all-refresh, dark: AIR)", fontsize=7)
ax[0].legend(handles=[Patch(color=c, label=l) for _, l, c in parts], loc="lower center", bbox_to_anchor=(.5, 1.0), ncol=5, fontsize=6.5, handlelength=.9, columnspacing=.6)
label(ax[0], "(a)")
V = pd.read_csv(DATA / "visual_prefix_summary.csv")
for b in BENCH:
    q = V[(V.benchmark == b) & (V.method == "air")].sort_values("prefix_tokens")
    ax[1].plot(q.prefix_tokens / 1024, q.e2e_speedup, color=BCOL[b], label=BS[b], lw=1)
ax[1].axhline(1, color=th.MUTED, ls=":", lw=.6); ax[1].set_xticks([4, 32, 64, 96, 124]); ax[1].tick_params(labelsize=7)
ax[1].set_xlabel("Prefix length (Ki tokens)", fontsize=7); ax[1].set_ylabel("Speedup", fontsize=7)
ax[1].legend(loc="upper left", fontsize=6.5, ncol=2, handlelength=1); label(ax[1], "(b)")
fig.tight_layout(h_pad=.4)
save(fig, "main_efficiency_col")
print("acl main displays done")

# ---------------- Main evidence figure (Section 5): four aligned SWE-bench Verified / training panels ----------------
MC_ = th.METHOD_COLORS
fig, ax = plt.subplots(1, 4, figsize=(TEXT_WIDTH_IN, 1.9), gridspec_kw={"width_ratios": [1.15, 1, 1, 1]})
# (a) selector frontier on SWE-bench Verified
q = S[(S.model == "qwen4") & (S.cap == 131072) & (S.benchmark == "swe")].set_index("method")
for pre, lab, c, mk in [("static_r", "Flat static $R$", STATC, "o"), ("hisa_static_r", "HISA static $R$", MC_["hisa_static"], "s"), ("ls_hi_static_r", "LongCat HI static $R$", MC_["ls_hi"], "D")]:
    pts = [q.loc[f"{pre}{r}"] for r in [3, 5, 9, 18, 36]]
    ax[0].plot([p.mean_e2e_s / 60 for p in pts], [p.success_pct for p in pts], marker=mk, color=c, ms=2.4, lw=.8, label=lab)
pts = [q.loc[f"misa_h{h}"] for h in [1, 2, 4, 8]]
ax[0].plot([p.mean_e2e_s / 60 for p in pts], [p.success_pct for p in pts], marker="^", color=MC_["misa_h4"], ms=2.4, lw=.8, ls="--", label="MISA heads")
for m, mk, lab in [("ic_trained", "h", "Training-aware IndexCache"), ("latent_hs", "X", "LatentIndex + HS"), ("full", "s", "All-refresh")]:
    ax[0].plot(q.loc[m].mean_e2e_s / 60, q.loc[m].success_pct, mk, color=MC_[m], ms=3.6, ls="none", label=lab)
ax[0].plot(q.loc["air"].mean_e2e_s / 60, q.loc["air"].success_pct, "*", color=AIRC, ms=8, ls="none", label="AIR")
ax[0].set_xlabel("Minutes per attempt"); ax[0].set_ylabel("Success (%)"); label(ax[0], "(a) Selector frontier")
# (b) training trajectory of the primary controller: validation success against cost
tq = T[(T.cap == 131072) & (T.domain == "repair") & (T.model == "qwen4")]
for sd, c in th.SEED_COLORS.items():
    d_ = tq[tq.seed == sd].sort_values("rollouts"); vc, cc = ema(d_.validation_success), ema(d_.cost)
    ax[1].plot(cc, vc, color=c, lw=.9, label=f"Seed {sd}")
    for r_, mk in [(0, "o"), (12288, "*")]:
        k = int(np.argmin(np.abs(d_.rollouts.values - r_))); ax[1].plot(cc[k], vc[k], mk, color=c, ms=5 if mk == "*" else 3)
ax[1].axvline(0.50, color=th.MUTED, ls="--", lw=.6)
ax[1].set_xlabel("Normalized cost"); ax[1].set_ylabel("Validation success (%)"); label(ax[1], "(b) Training (3 seeds)")
ax[1].legend(loc="upper right", fontsize=6.5, handlelength=1, borderpad=.2, labelspacing=.15)
# (c) per-attempt speedup distribution against all-refresh
z = np.load(DATA / "episodes.npz"); pre = "qwen4__131072__swe__"; ref_t = z[pre + "full__e2e"].astype(float)
for m, c, ls in [("strongest_static", STATC, "--"), ("retopk_index", MC_["retopk_index"], ":"), ("air", AIRC, "-")]:
    r_ = np.sort((ref_t / z[pre + m + "__e2e"].astype(float)).ravel())
    ax[2].step(r_, np.arange(1, len(r_) + 1) / len(r_), where="post", color=c, ls=ls, lw=1.1 if m == "air" else .9,
               label={"strongest_static": "Static $R=18$", "retopk_index": "ReTopK (indexer)", "air": "AIR"}[m])
ax[2].axvline(1, color=th.MUTED, ls=":", lw=.6); ax[2].set_ylim(0, 1.01)
ax[2].set_xlabel("All-refresh time / method time"); ax[2].set_ylabel("Fraction of attempts"); label(ax[2], "(c) Per-attempt speedup")
ax[2].legend(loc="upper left", fontsize=6.5, handlelength=1.3, borderpad=.2, labelspacing=.15)
# (d) long-history continuations on SWE-bench Verified
C_ = pd.read_csv(DATA / "continuation.csv"); C_ = C_[C_.benchmark == "swe"]
for m, c, mk, lab in [("full", FULLC, "s", "All-refresh"), ("strongest_static", STATC, "o", "Static $R=18$"), ("air", AIRC, "*", "AIR")]:
    qq = C_[C_.method == m].sort_values("phi")
    ax[3].plot(qq.phi, qq.success_pct, marker=mk, color=c, ms=5 if m == "air" else 3, lw=1, label=lab)
ax[3].set_xticks([.6, .75, .9]); ax[3].set_xlabel("Prefix occupancy $\\varphi$"); ax[3].set_ylabel("Continuation success (%)")
ax[3].set_ylim(15, 38); label(ax[3], "(d) Long histories"); ax[3].legend(loc="upper center", ncol=1, fontsize=6.5, handlelength=1.2, borderpad=.2, labelspacing=.15)
for a in ax: a.tick_params(labelsize=7, pad=1.5)
fig.tight_layout(w_pad=.6, rect=(0, 0, 1, .87))
fig.legend(*ax[0].get_legend_handles_labels(), loc="lower center", bbox_to_anchor=(.5, .86), ncol=8, fontsize=6.5, handlelength=1.2, columnspacing=.7, borderpad=.25)
save(fig, "main_evidence")
print("main evidence done")

